The complete classification of empty lattice $4$-simplices

An empty simplex is a lattice simplex with only its vertices as lattice points. Their classification in dimension three was completed by White in 1964. In dimension four, the same task was started in 1988 by Mori, Morrison, and Morrison, with their motivation coming from the close relationship between empty simplices and terminal quotient singularities. They conjectured a classification of empty simplices of prime volume, modulo finitely many exceptions. Their conjecture was proved by Sankaran (1990) with a simplified proof by Bober (2009). The same classification was claimed by Barile et al. in 2011 for simplices of non-prime volume, but this statement was proved wrong by Blanco et al. (2016+). In this article we complete the classification of $4$-dimensional empty simplices. In doing so we correct and complete the classification claimed by Barile et al., and we also compute all the finitely many exceptions, by first proving an upper bound for their volume. The whole classification has: - One $3$-parameter family, consisting of simplices of width equal to one. - Two $2$-parameter families (the one in Mori et al., plus a second new one). - Forty-six $1$-parameter families (the 29 in Mori et al., plus 17 new ones). - $2461$ individual simplices not belonging to the above families, with volumes ranging between 29 and 419. We characterize the infinite families of empty simplices in terms of lower dimensional point configurations that they project to, with techniques that can be applied to higher dimensions and larger classes of lattice polytopes.

==> anc/Sporadic_Simplices.txt <==
List of sporadic empty 4-simplices

Vol=24 -> ([3, 4, 5, 13, 23])
Vol=27 -> ([3, 4, 10, 11, 26])
Vol=29 -> ([2, 3, 11, 14, 28])
Vol=29 -> ([2, 17, 19, -8, 28])
Vol=29 -> ([3, 4, 5, 18, 28])
Vol=30 -> ([2, 5, 11, 13, 29])
Vol=30 -> ([3, 7, 8, 13, 29])
Vol=31 -> ([2, 17, 21, -8, 30])
Vol=31 -> ([3, 4, 7, 18, 30])
Vol=32 -> ([3, 5, 11, 14, 31])
Vol=32 -> ([3, 5, 12, 13, 31])
Vol=32 -> ([3, 17, 20, -7, 31])
Vol=33 -> ([2, 12, 25, -5, 32])
Vol=33 -> ([2, 16, 20, -4, 32])
Vol=33 -> ([2, 19, 21, -8, 32])
Vol=33 -> ([3, 19, 20, -8, 32])
Vol=34 -> ([2, 3, 7, 23, 33])
Vol=34 -> ([2, 15, 21, -3, 33])
Vol=34 -> ([3, 4, 5, 23, 33])
Vol=34 -> ([3, 5, 13, 14, 33])
Vol=34 -> ([3, 6, 7, 19, 33])
Vol=35 -> ([2, 13, 27, -6, 34])
Vol=35 -> ([3, 4, 7, 22, 34])
Vol=35 -> ([4, 6, 11, 15, 34])
Vol=37 -> ([2, 5, 12, 19, 36])
Vol=37 -> ([2, 7, 9, 20, 36])
Vol=37 -> ([2, 20, 25, -9, 36])
Vol=37 -> ([2, 21, 24, -9, 36])
Vol=37 -> ([2, 21, 25, -10, 36])
Vol=37 -> ([3, 8, 13, 14, 36])
Vol=38 -> ([2, 3, 7, 27, 37])
Vol=38 -> ([2, 3, 11, 23, 37])
Vol=38 -> ([2, 9, 13, 15, 37])
Vol=38 -> ([3, 5, 11, 20, 37])
Vol=38 -> ([3, 5, 13, 18, 37])
Vol=38 -> ([3, 5, 14, 17, 37])
Vol=38 -> ([3, 7, 13, 16, 37])
Vol=38 -> ([3, 8, 11, 17, 37])
Vol=39 -> ([2, 5, 14, 19, 38])
Vol=39 -> ([2, 7, 9, 22, 38])
Vol=39 -> ([2, 10, 32, -4, 38])
Vol=39 -> ([2, 21, 25, -8, 38])
Vol=39 -> ([2, 23, 25, -10, 38])
Vol=39 -> ([3, 4, 5, 28, 38])
Vol=39 -> ([3, 4, 10, 23, 38])
Vol=39 -> ([3, 7, 8, 22, 38])
Vol=39 -> ([5, 8, 13, 14, 38])
Vol=40 -> ([2, 3, 11, 25, 39])
Vol=41 -> ([2, 3, 7, 30, 40])
Vol=41 -> ([2, 3, 14, 23, 40])
Vol=41 -> ([2, 5, 11, 24, 40])
Vol=41 -> ([2, 5, 14, 21, 40])
Vol=41 -> ([2, 7, 15, 18, 40])
Vol=41 -> ([2, 13, 33, -6, 40])
Vol=41 -> ([2, 17, 31, -8, 40])
Vol=41 -> ([2, 19, 29, -8, 40])
Vol=41 -> ([2, 20, 24, -4, 40])
Vol=41 -> ([2, 23, 27, -10, 40])
Vol=41 -> ([3, 8, 14, 17, 40])
Vol=41 -> ([3, 14, 30, -5, 40])
Vol=41 -> ([3, 23, 26, -10, 40])
Vol=41 -> ([4, 23, 25, -10, 40])
Vol=42 -> ([2, 5, 7, 29, 41])
Vol=42 -> ([2, 5, 17, 19, 41])
Vol=42 -> ([2, 9, 13, 19, 41])
Vol=42 -> ([3, 5, 13, 22, 41])
Vol=42 -> ([4, 7, 15, 17, 41])
Vol=43 -> ([2, 3, 10, 29, 42])
Vol=43 -> ([2, 3, 11, 28, 42])
Vol=43 -> ([2, 5, 11, 26, 42])
Vol=43 -> ([2, 7, 11, 24, 42])
Vol=43 -> ([2, 8, 11, 23, 42])
Vol=43 -> ([2, 10, 36, -4, 42])
Vol=43 -> ([2, 12, 33, -3, 42])
Vol=43 -> ([2, 12, 35, -5, 42])
Vol=43 -> ([2, 13, 35, -6, 42])
Vol=43 -> ([2, 17, 33, -8, 42])
Vol=43 -> ([2, 21, 27, -6, 42])
Vol=43 -> ([2, 21, 29, -8, 42])
Vol=43 -> ([2, 24, 26, -8, 42])
Vol=43 -> ([2, 25, 27, -10, 42])
Vol=43 -> ([2, 25, 29, -12, 42])
Vol=43 -> ([3, 4, 10, 27, 42])
Vol=43 -> ([3, 4, 11, 26, 42])
Vol=43 -> ([3, 4, 13, 24, 42])
Vol=43 -> ([3, 5, 11, 25, 42])
Vol=43 -> ([4, 7, 9, 24, 42])
Vol=44 -> ([2, 7, 9, 27, 43])
Vol=44 -> ([2, 9, 15, 19, 43])
Vol=44 -> ([3, 5, 13, 24, 43])
Vol=44 -> ([3, 5, 14, 23, 43])
Vol=44 -> ([3, 5, 17, 20, 43])
Vol=44 -> ([3, 5, 18, 19, 43])
Vol=44 -> ([4, 5, 17, 19, 43])
Vol=44 -> ([4, 7, 9, 25, 43])
Vol=45 -> ([2, 3, 7, 34, 44])
Vol=45 -> ([2, 5, 8, 31, 44])
Vol=45 -> ([2, 5, 16, 23, 44])
Vol=45 -> ([2, 19, 33, -8, 44])
Vol=45 -> ([2, 20, 28, -4, 44])
Vol=45 -> ([2, 25, 31, -12, 44])
Vol=46 -> ([2, 3, 11, 31, 45])
Vol=46 -> ([2, 5, 19, 21, 45])
Vol=46 -> ([2, 9, 17, 19, 45])
Vol=46 -> ([2, 21, 33, -9, 45])
Vol=46 -> ([3, 17, 36, -9, 45])
Vol=46 -> ([3, 20, 31, -7, 45])
Vol=46 -> ([4, 7, 17, 19, 45])
Vol=47 -> ([2, 3, 11, 32, 46])
Vol=47 -> ([2, 3, 14, 29, 46])
Vol=47 -> ([2, 3, 16, 27, 46])
Vol=47 -> ([2, 3, 17, 26, 46])
Vol=47 -> ([2, 5, 7, 34, 46])
Vol=47 -> ([2, 5, 12, 29, 46])
Vol=47 -> ([2, 5, 17, 24, 46])
Vol=47 -> ([2, 9, 11, 26, 46])
Vol=47 -> ([2, 9, 13, 24, 46])
Vol=47 -> ([2, 9, 40, -3, 46])
Vol=47 -> ([2, 12, 15, 19, 46])
Vol=47 -> ([2, 15, 34, -3, 46])
Vol=47 -> ([2, 16, 36, -6, 46])
Vol=47 -> ([2, 16, 37, -7, 46])
Vol=47 -> ([2, 18, 35, -7, 46])
Vol=47 -> ([2, 21, 33, -8, 46])
Vol=47 -> ([2, 23, 33, -10, 46])
Vol=47 -> ([2, 25, 29, -8, 46])
Vol=47 -> ([2, 25, 30, -9, 46])
Vol=47 -> ([2, 25, 33, -12, 46])
Vol=47 -> ([2, 27, 30, -11, 46])
Vol=47 -> ([3, 4, 11, 30, 46])
Vol=47 -> ([3, 5, 13, 27, 46])
Vol=47 -> ([3, 7, 8, 30, 46])
Vol=47 -> ([3, 8, 11, 26, 46])
Vol=47 -> ([3, 8, 18, 19, 46])
Vol=47 -> ([3, 26, 29, -10, 46])
Vol=47 -> ([3, 27, 32, -14, 46])
Vol=47 -> ([4, 5, 12, 27, 46])
Vol=47 -> ([4, 6, 11, 27, 46])
Vol=48 -> ([2, 3, 7, 37, 47])
Vol=48 -> ([2, 11, 17, 19, 47])
Vol=48 -> ([2, 17, 35, -5, 47])
Vol=48 -> ([3, 5, 13, 28, 47])
Vol=48 -> ([3, 28, 29, -11, 47])
Vol=49 -> ([2, 3, 11, 34, 48])
Vol=49 -> ([2, 5, 12, 31, 48])
Vol=49 -> ([2, 5, 13, 30, 48])
Vol=49 -> ([2, 13, 41, -6, 48])
Vol=49 -> ([2, 16, 36, -4, 48])
Vol=49 -> ([2, 19, 37, -8, 48])
Vol=49 -> ([2, 21, 33, -6, 48])
Vol=49 -> ([2, 24, 30, -6, 48])
Vol=49 -> ([2, 26, 34, -12, 48])
Vol=49 -> ([2, 27, 29, -8, 48])
Vol=49 -> ([2, 27, 31, -10, 48])
Vol=49 -> ([2, 27, 33, -12, 48])
Vol=49 -> ([2, 29, 31, -12, 48])
Vol=49 -> ([2, 29, 33, -14, 48])
Vol=49 -> ([3, 4, 10, 33, 48])
Vol=49 -> ([3, 5, 11, 31, 48])
Vol=49 -> ([4, 9, 11, 26, 48])
Vol=50 -> ([2, 3, 11, 35, 49])
Vol=50 -> ([2, 3, 17, 29, 49])
Vol=50 -> ([2, 11, 17, 21, 49])
Vol=50 -> ([2, 23, 31, -5, 49])
Vol=50 -> ([3, 5, 17, 26, 49])
Vol=50 -> ([3, 8, 17, 23, 49])
Vol=50 -> ([3, 11, 17, 20, 49])
Vol=50 -> ([3, 17, 38, -7, 49])
Vol=51 -> ([2, 4, 7, 39, 50])
Vol=51 -> ([2, 5, 19, 26, 50])
Vol=51 -> ([2, 7, 11, 32, 50])
Vol=51 -> ([2, 7, 13, 30, 50])
Vol=51 -> ([2, 7, 16, 27, 50])
Vol=51 -> ([2, 7, 20, 23, 50])
Vol=51 -> ([2, 9, 13, 28, 50])
Vol=51 -> ([2, 13, 43, -6, 50])
Vol=51 -> ([2, 21, 37, -8, 50])
Vol=51 -> ([2, 22, 32, -4, 50])
Vol=51 -> ([2, 28, 32, -10, 50])
Vol=51 -> ([2, 29, 35, -14, 50])
Vol=51 -> ([3, 4, 14, 31, 50])
Vol=51 -> ([3, 5, 13, 31, 50])
Vol=51 -> ([3, 8, 13, 28, 50])
Vol=51 -> ([3, 13, 14, 22, 50])
Vol=52 -> ([2, 3, 7, 41, 51])
Vol=52 -> ([2, 5, 11, 35, 51])
Vol=52 -> ([2, 5, 17, 29, 51])
Vol=52 -> ([2, 9, 19, 23, 51])
Vol=52 -> ([2, 11, 19, 21, 51])
Vol=52 -> ([4, 9, 19, 21, 51])
Vol=53 -> ([2, 3, 10, 39, 52])
Vol=53 -> ([2, 3, 11, 38, 52])
Vol=53 -> ([2, 3, 17, 32, 52])
Vol=53 -> ([2, 3, 19, 30, 52])
Vol=53 -> ([2, 3, 20, 29, 52])
Vol=53 -> ([2, 4, 7, 41, 52])
Vol=53 -> ([2, 5, 14, 33, 52])
Vol=53 -> ([2, 7, 13, 32, 52])
Vol=53 -> ([2, 7, 16, 29, 52])
Vol=53 -> ([2, 7, 18, 27, 52])
Vol=53 -> ([2, 9, 13, 30, 52])
Vol=53 -> ([2, 9, 14, 29, 52])
Vol=53 -> ([2, 10, 46, -4, 52])
Vol=53 -> ([2, 16, 40, -4, 52])
Vol=53 -> ([2, 17, 40, -5, 52])
Vol=53 -> ([2, 17, 43, -8, 52])
Vol=53 -> ([2, 18, 40, -6, 52])
Vol=53 -> ([2, 19, 41, -8, 52])
Vol=53 -> ([2, 20, 36, -4, 52])
Vol=53 -> ([2, 21, 41, -10, 52])
Vol=53 -> ([2, 24, 32, -4, 52])
Vol=53 -> ([2, 24, 39, -11, 52])
Vol=53 -> ([2, 25, 37, -10, 52])
Vol=53 -> ([2, 28, 32, -8, 52])
Vol=53 -> ([2, 30, 32, -10, 52])
Vol=53 -> ([2, 31, 33, -12, 52])
Vol=53 -> ([2, 31, 35, -14, 52])
Vol=53 -> ([3, 4, 18, 29, 52])
Vol=53 -> ([3, 5, 14, 32, 52])
Vol=53 -> ([3, 5, 16, 30, 52])
Vol=53 -> ([3, 8, 14, 29, 52])
Vol=53 -> ([3, 10, 19, 22, 52])
Vol=53 -> ([3, 19, 40, -8, 52])
Vol=53 -> ([3, 20, 39, -8, 52])
Vol=53 -> ([3, 29, 37, -15, 52])
Vol=53 -> ([3, 31, 32, -12, 52])
Vol=53 -> ([4, 9, 11, 30, 52])
Vol=53 -> ([5, 6, 20, 23, 52])
Vol=54 -> ([2, 5, 11, 37, 53])
Vol=54 -> ([2, 5, 19, 29, 53])
Vol=54 -> ([2, 13, 17, 23, 53])
Vol=54 -> ([2, 13, 19, 21, 53])
Vol=54 -> ([2, 25, 33, -5, 53])
Vol=54 -> ([2, 25, 35, -7, 53])
Vol=54 -> ([2, 25, 37, -9, 53])
Vol=54 -> ([3, 5, 13, 34, 53])
Vol=54 -> ([3, 10, 11, 31, 53])
Vol=54 -> ([3, 11, 16, 25, 53])
Vol=54 -> ([5, 7, 12, 31, 53])
Vol=55 -> ([2, 3, 13, 38, 54])
Vol=55 -> ([2, 3, 14, 37, 54])
Vol=55 -> ([2, 3, 20, 31, 54])
Vol=55 -> ([2, 5, 21, 28, 54])
Vol=55 -> ([2, 8, 17, 29, 54])
Vol=55 -> ([2, 18, 42, -6, 54])
Vol=55 -> ([2, 21, 36, -3, 54])
Vol=55 -> ([2, 21, 39, -6, 54])
Vol=55 -> ([2, 21, 41, -8, 54])
Vol=55 -> ([2, 23, 41, -10, 54])
Vol=55 -> ([2, 29, 34, -9, 54])
Vol=55 -> ([2, 29, 37, -12, 54])
Vol=55 -> ([2, 29, 39, -14, 54])
Vol=55 -> ([2, 31, 36, -13, 54])
Vol=55 -> ([2, 31, 37, -14, 54])
Vol=55 -> ([3, 5, 17, 31, 54])
Vol=55 -> ([3, 7, 12, 34, 54])
Vol=55 -> ([3, 8, 11, 34, 54])
Vol=55 -> ([3, 8, 22, 23, 54])
Vol=55 -> ([3, 17, 45, -9, 54])
Vol=56 -> ([2, 3, 19, 33, 55])
Vol=56 -> ([2, 5, 19, 31, 55])
Vol=56 -> ([3, 5, 17, 32, 55])
Vol=57 -> ([2, 5, 22, 29, 56])
Vol=57 -> ([2, 7, 20, 29, 56])
Vol=57 -> ([2, 9, 16, 31, 56])
Vol=57 -> ([2, 11, 13, 32, 56])
Vol=57 -> ([2, 11, 16, 29, 56])
Vol=57 -> ([2, 13, 49, -6, 56])
Vol=57 -> ([2, 16, 44, -4, 56])
Vol=57 -> ([2, 16, 47, -7, 56])
Vol=57 -> ([2, 21, 43, -8, 56])
Vol=57 -> ([2, 22, 43, -9, 56])
Vol=57 -> ([2, 23, 43, -10, 56])
Vol=57 -> ([2, 25, 39, -8, 56])
Vol=57 -> ([2, 31, 35, -10, 56])
Vol=57 -> ([2, 31, 39, -14, 56])
Vol=57 -> ([2, 33, 37, -14, 56])
Vol=57 -> ([3, 5, 13, 37, 56])
Vol=58 -> ([2, 3, 11, 43, 57])
Vol=58 -> ([2, 3, 13, 41, 57])
Vol=58 -> ([2, 7, 11, 39, 57])
Vol=58 -> ([2, 9, 13, 35, 57])
Vol=58 -> ([2, 11, 21, 25, 57])
Vol=58 -> ([2, 13, 19, 25, 57])
Vol=58 -> ([2, 27, 35, -5, 57])
Vol=58 -> ([2, 27, 41, -11, 57])
Vol=58 -> ([3, 5, 13, 38, 57])
Vol=58 -> ([3, 5, 14, 37, 57])
Vol=58 -> ([3, 11, 14, 31, 57])
Vol=58 -> ([3, 31, 37, -12, 57])
Vol=58 -> ([4, 7, 23, 25, 57])
Vol=59 -> ([2, 3, 7, 48, 58])
Vol=59 -> ([2, 3, 14, 41, 58])
Vol=59 -> ([2, 3, 20, 35, 58])
Vol=59 -> ([2, 3, 23, 32, 58])
Vol=59 -> ([2, 5, 17, 36, 58])
Vol=59 -> ([2, 7, 15, 36, 58])
Vol=59 -> ([2, 7, 19, 32, 58])
Vol=59 -> ([2, 7, 20, 31, 58])
Vol=59 -> ([2, 8, 15, 35, 58])
Vol=59 -> ([2, 8, 19, 31, 58])
Vol=59 -> ([2, 9, 17, 32, 58])
Vol=59 -> ([2, 9, 23, 26, 58])
Vol=59 -> ([2, 11, 15, 32, 58])
Vol=59 -> ([2, 11, 17, 30, 58])
Vol=59 -> ([2, 11, 21, 26, 58])
Vol=59 -> ([2, 13, 20, 25, 58])
Vol=59 -> ([2, 13, 51, -6, 58])
Vol=59 -> ([2, 14, 48, -4, 58])
Vol=59 -> ([2, 15, 18, 25, 58])
Vol=59 -> ([2, 16, 19, 23, 58])
Vol=59 -> ([2, 16, 46, -4, 58])
Vol=59 -> ([2, 18, 48, -8, 58])
Vol=59 -> ([2, 19, 45, -6, 58])
Vol=59 -> ([2, 21, 43, -6, 58])
Vol=59 -> ([2, 21, 45, -8, 58])
Vol=59 -> ([2, 22, 45, -9, 58])
Vol=59 -> ([2, 23, 45, -10, 58])
Vol=59 -> ([2, 25, 38, -5, 58])
Vol=59 -> ([2, 25, 43, -10, 58])
Vol=59 -> ([2, 25, 45, -12, 58])
Vol=59 -> ([2, 29, 37, -8, 58])
Vol=59 -> ([2, 31, 36, -9, 58])
Vol=59 -> ([2, 32, 34, -8, 58])
Vol=59 -> ([2, 32, 39, -13, 58])
Vol=59 -> ([2, 33, 39, -14, 58])
Vol=59 -> ([2, 35, 37, -14, 58])
Vol=59 -> ([3, 4, 10, 43, 58])
Vol=59 -> ([3, 4, 15, 38, 58])
Vol=59 -> ([3, 5, 14, 38, 58])
Vol=59 -> ([3, 5, 19, 33, 58])
Vol=59 -> ([3, 7, 12, 38, 58])
Vol=59 -> ([3, 7, 13, 37, 58])
Vol=59 -> ([3, 8, 11, 38, 58])
Vol=59 -> ([3, 8, 23, 26, 58])
Vol=59 -> ([3, 11, 20, 26, 58])
Vol=59 -> ([3, 14, 20, 23, 58])
Vol=59 -> ([3, 32, 38, -13, 58])
Vol=59 -> ([4, 6, 15, 35, 58])
Vol=59 -> ([4, 6, 17, 33, 58])
Vol=59 -> ([4, 7, 15, 34, 58])
Vol=59 -> ([4, 7, 17, 32, 58])
Vol=60 -> ([2, 5, 11, 43, 59])
Vol=60 -> ([2, 9, 13, 37, 59])
Vol=60 -> ([2, 13, 21, 25, 59])
Vol=60 -> ([3, 8, 13, 37, 59])
Vol=61 -> ([2, 3, 11, 46, 60])
Vol=61 -> ([2, 3, 17, 40, 60])
Vol=61 -> ([2, 3, 23, 34, 60])
Vol=61 -> ([2, 5, 14, 41, 60])
Vol=61 -> ([2, 5, 16, 39, 60])
Vol=61 -> ([2, 5, 24, 31, 60])
Vol=61 -> ([2, 7, 22, 31, 60])
Vol=61 -> ([2, 11, 17, 32, 60])
Vol=61 -> ([2, 16, 50, -6, 60])
Vol=61 -> ([2, 18, 46, -4, 60])
Vol=61 -> ([2, 22, 43, -5, 60])
Vol=61 -> ([2, 22, 46, -8, 60])
Vol=61 -> ([2, 23, 47, -10, 60])
Vol=61 -> ([2, 24, 45, -9, 60])
Vol=61 -> ([2, 25, 41, -6, 60])
Vol=61 -> ([2, 25, 45, -10, 60])
Vol=61 -> ([2, 25, 47, -12, 60])
Vol=61 -> ([2, 27, 39, -6, 60])
Vol=61 -> ([2, 27, 41, -8, 60])
Vol=61 -> ([2, 27, 43, -10, 60])
Vol=61 -> ([2, 28, 36, -4, 60])
Vol=61 -> ([2, 28, 40, -8, 60])
Vol=61 -> ([2, 28, 45, -13, 60])
Vol=61 -> ([2, 32, 36, -8, 60])
Vol=61 -> ([2, 32, 40, -12, 60])
Vol=61 -> ([2, 33, 37, -10, 60])
Vol=61 -> ([2, 33, 39, -12, 60])
Vol=61 -> ([2, 35, 39, -14, 60])
Vol=61 -> ([2, 35, 40, -15, 60])
Vol=61 -> ([2, 35, 41, -16, 60])
Vol=61 -> ([3, 5, 13, 41, 60])
Vol=61 -> ([3, 5, 17, 37, 60])
Vol=61 -> ([3, 17, 49, -7, 60])
Vol=61 -> ([3, 23, 45, -9, 60])
Vol=61 -> ([3, 23, 48, -12, 60])
Vol=61 -> ([3, 27, 41, -9, 60])
Vol=61 -> ([3, 34, 40, -15, 60])
Vol=61 -> ([4, 33, 35, -10, 60])
Vol=62 -> ([2, 3, 11, 47, 61])
Vol=62 -> ([2, 3, 23, 35, 61])
Vol=62 -> ([2, 5, 17, 39, 61])
Vol=62 -> ([2, 5, 19, 37, 61])
Vol=62 -> ([2, 5, 27, 29, 61])
Vol=62 -> ([2, 7, 11, 43, 61])
Vol=62 -> ([2, 7, 13, 41, 61])
Vol=62 -> ([2, 9, 23, 29, 61])
Vol=62 -> ([2, 13, 21, 27, 61])
Vol=62 -> ([2, 13, 23, 25, 61])
Vol=62 -> ([2, 15, 21, 25, 61])
Vol=62 -> ([2, 23, 43, -5, 61])
Vol=62 -> ([2, 29, 45, -13, 61])
Vol=62 -> ([3, 5, 17, 38, 61])
Vol=62 -> ([3, 5, 23, 32, 61])
Vol=62 -> ([3, 8, 23, 29, 61])
Vol=62 -> ([3, 11, 14, 35, 61])
Vol=62 -> ([3, 11, 17, 32, 61])
Vol=62 -> ([3, 11, 24, 25, 61])
Vol=62 -> ([3, 29, 44, -13, 61])
Vol=62 -> ([3, 35, 38, -13, 61])
Vol=62 -> ([4, 7, 9, 43, 61])
Vol=62 -> ([4, 7, 25, 27, 61])
Vol=62 -> ([4, 11, 23, 25, 61])
Vol=62 -> ([5, 7, 24, 27, 61])
Vol=62 -> ([5, 14, 17, 27, 61])
Vol=63 -> ([2, 5, 11, 46, 62])
Vol=63 -> ([2, 5, 14, 43, 62])
Vol=63 -> ([2, 8, 11, 43, 62])
Vol=63 -> ([2, 9, 19, 34, 62])
Vol=63 -> ([2, 16, 50, -4, 62])
Vol=63 -> ([2, 17, 50, -5, 62])
Vol=63 -> ([2, 17, 53, -8, 62])
Vol=63 -> ([2, 26, 40, -4, 62])
Vol=63 -> ([2, 34, 38, -10, 62])
Vol=63 -> ([2, 34, 41, -13, 62])
Vol=63 -> ([2, 34, 43, -15, 62])
Vol=63 -> ([2, 37, 41, -16, 62])
Vol=63 -> ([2, 37, 43, -18, 62])
Vol=63 -> ([3, 4, 23, 34, 62])
Vol=63 -> ([3, 5, 19, 37, 62])
Vol=63 -> ([3, 8, 19, 34, 62])
Vol=63 -> ([5, 8, 23, 28, 62])
Vol=64 -> ([2, 3, 11, 49, 63])
Vol=64 -> ([2, 3, 17, 43, 63])
Vol=64 -> ([2, 5, 17, 41, 63])
Vol=64 -> ([2, 5, 19, 39, 63])
Vol=64 -> ([2, 7, 13, 43, 63])
Vol=64 -> ([2, 13, 23, 27, 63])
Vol=64 -> ([3, 5, 13, 44, 63])
Vol=64 -> ([3, 5, 14, 43, 63])
Vol=64 -> ([3, 25, 49, -12, 63])
Vol=65 -> ([2, 3, 11, 50, 64])
Vol=65 -> ([2, 3, 14, 47, 64])
Vol=65 -> ([2, 3, 23, 38, 64])
Vol=65 -> ([2, 4, 7, 53, 64])
Vol=65 -> ([2, 7, 11, 46, 64])
Vol=65 -> ([2, 7, 16, 41, 64])
Vol=65 -> ([2, 7, 23, 34, 64])
Vol=65 -> ([2, 9, 14, 41, 64])
Vol=65 -> ([2, 9, 17, 38, 64])
Vol=65 -> ([2, 9, 22, 33, 64])
Vol=65 -> ([2, 11, 17, 36, 64])
Vol=65 -> ([2, 11, 18, 35, 64])
Vol=65 -> ([2, 19, 51, -6, 64])
Vol=65 -> ([2, 20, 48, -4, 64])
Vol=65 -> ([2, 21, 49, -6, 64])
Vol=65 -> ([2, 21, 51, -8, 64])
Vol=65 -> ([2, 21, 53, -10, 64])
Vol=65 -> ([2, 24, 44, -4, 64])
Vol=65 -> ([2, 27, 49, -12, 64])
Vol=65 -> ([2, 28, 40, -4, 64])
Vol=65 -> ([2, 29, 43, -8, 64])
Vol=65 -> ([2, 36, 40, -12, 64])
Vol=65 -> ([3, 5, 22, 36, 64])
Vol=65 -> ([3, 8, 14, 41, 64])
Vol=65 -> ([3, 14, 22, 27, 64])
Vol=65 -> ([3, 14, 23, 26, 64])
Vol=65 -> ([3, 23, 48, -8, 64])
Vol=66 -> ([2, 5, 23, 37, 65])
Vol=66 -> ([2, 7, 13, 45, 65])
Vol=66 -> ([2, 29, 49, -13, 65])
Vol=67 -> ([2, 3, 16, 47, 66])
Vol=67 -> ([2, 3, 17, 46, 66])
Vol=67 -> ([2, 5, 12, 49, 66])
Vol=67 -> ([2, 5, 14, 47, 66])
Vol=67 -> ([2, 5, 17, 44, 66])
Vol=67 -> ([2, 5, 19, 42, 66])
Vol=67 -> ([2, 5, 27, 34, 66])
Vol=67 -> ([2, 7, 25, 34, 66])
Vol=67 -> ([2, 9, 17, 40, 66])
Vol=67 -> ([2, 9, 20, 37, 66])
Vol=67 -> ([2, 11, 17, 38, 66])
Vol=67 -> ([2, 13, 15, 38, 66])
Vol=67 -> ([2, 13, 17, 36, 66])
Vol=67 -> ([2, 13, 19, 34, 66])
Vol=67 -> ([2, 13, 59, -6, 66])
Vol=67 -> ([2, 16, 54, -4, 66])
Vol=67 -> ([2, 21, 51, -6, 66])
Vol=67 -> ([2, 21, 53, -8, 66])
Vol=67 -> ([2, 24, 50, -8, 66])
Vol=67 -> ([2, 25, 49, -8, 66])
Vol=67 -> ([2, 26, 51, -11, 66])
Vol=67 -> ([2, 27, 45, -6, 66])
Vol=67 -> ([2, 29, 45, -8, 66])
Vol=67 -> ([2, 30, 42, -6, 66])
Vol=67 -> ([2, 35, 45, -14, 66])
Vol=67 -> ([2, 36, 40, -10, 66])
Vol=67 -> ([2, 36, 42, -12, 66])
Vol=67 -> ([2, 36, 45, -15, 66])
Vol=67 -> ([2, 37, 41, -12, 66])
Vol=67 -> ([2, 37, 43, -14, 66])
Vol=67 -> ([2, 37, 45, -16, 66])
Vol=67 -> ([2, 38, 42, -14, 66])
Vol=67 -> ([2, 38, 46, -18, 66])
Vol=67 -> ([2, 39, 45, -18, 66])
Vol=67 -> ([2, 41, 44, -19, 66])
Vol=67 -> ([3, 5, 13, 47, 66])
Vol=67 -> ([3, 5, 17, 43, 66])
Vol=67 -> ([3, 5, 23, 37, 66])
Vol=67 -> ([3, 17, 55, -7, 66])
Vol=67 -> ([4, 7, 9, 48, 66])
Vol=67 -> ([4, 7, 15, 42, 66])
Vol=68 -> ([2, 3, 11, 53, 67])
Vol=68 -> ([2, 3, 23, 41, 67])
Vol=68 -> ([2, 5, 21, 41, 67])
Vol=68 -> ([2, 11, 19, 37, 67])
Vol=68 -> ([2, 13, 25, 29, 67])
Vol=68 -> ([2, 15, 21, 31, 67])
Vol=68 -> ([2, 15, 23, 29, 67])
Vol=68 -> ([2, 25, 47, -5, 67])
Vol=68 -> ([2, 25, 49, -7, 67])
Vol=68 -> ([2, 31, 49, -13, 67])
Vol=68 -> ([3, 5, 13, 48, 67])
Vol=68 -> ([3, 5, 23, 38, 67])
Vol=68 -> ([3, 40, 41, -15, 67])
Vol=69 -> ([2, 5, 14, 49, 68])
Vol=69 -> ([2, 5, 16, 47, 68])
Vol=69 -> ([2, 7, 11, 50, 68])
Vol=69 -> ([2, 7, 24, 37, 68])
Vol=69 -> ([2, 8, 13, 47, 68])
Vol=69 -> ([2, 9, 22, 37, 68])
Vol=69 -> ([2, 12, 19, 37, 68])
Vol=69 -> ([2, 13, 17, 38, 68])
Vol=69 -> ([2, 13, 25, 30, 68])
Vol=69 -> ([2, 16, 56, -4, 68])
Vol=69 -> ([2, 16, 58, -6, 68])
Vol=69 -> ([2, 20, 52, -4, 68])
Vol=69 -> ([2, 24, 52, -8, 68])
Vol=69 -> ([2, 28, 44, -4, 68])
Vol=69 -> ([2, 31, 49, -12, 68])
Vol=69 -> ([2, 32, 40, -4, 68])
Vol=69 -> ([2, 36, 40, -8, 68])
Vol=69 -> ([2, 37, 41, -10, 68])
Vol=69 -> ([2, 37, 44, -13, 68])
Vol=69 -> ([2, 37, 49, -18, 68])
Vol=69 -> ([2, 38, 41, -11, 68])
Vol=69 -> ([2, 41, 43, -16, 68])
Vol=69 -> ([2, 41, 47, -20, 68])
Vol=69 -> ([3, 5, 19, 43, 68])
Vol=69 -> ([3, 8, 22, 37, 68])
Vol=69 -> ([3, 13, 14, 40, 68])
Vol=70 -> ([2, 11, 15, 43, 69])
Vol=70 -> ([2, 13, 25, 31, 69])
Vol=70 -> ([2, 31, 47, -9, 69])
Vol=70 -> ([2, 33, 45, -9, 69])
Vol=71 -> ([2, 3, 17, 50, 70])
Vol=71 -> ([2, 3, 23, 44, 70])
Vol=71 -> ([2, 3, 25, 42, 70])
Vol=71 -> ([2, 5, 11, 54, 70])
Vol=71 -> ([2, 5, 24, 41, 70])
Vol=71 -> ([2, 5, 29, 36, 70])
Vol=71 -> ([2, 7, 18, 45, 70])
Vol=71 -> ([2, 7, 27, 36, 70])
Vol=71 -> ([2, 9, 19, 42, 70])
Vol=71 -> ([2, 9, 23, 38, 70])
Vol=71 -> ([2, 11, 19, 40, 70])
Vol=71 -> ([2, 11, 20, 39, 70])
Vol=71 -> ([2, 11, 21, 38, 70])
Vol=71 -> ([2, 13, 17, 40, 70])
Vol=71 -> ([2, 17, 20, 33, 70])
Vol=71 -> ([2, 18, 23, 29, 70])
Vol=71 -> ([2, 18, 58, -6, 70])
Vol=71 -> ([2, 20, 55, -5, 70])
Vol=71 -> ([2, 22, 54, -6, 70])
Vol=71 -> ([2, 23, 57, -10, 70])
Vol=71 -> ([2, 24, 52, -6, 70])
Vol=71 -> ([2, 24, 54, -8, 70])
Vol=71 -> ([2, 25, 55, -10, 70])
Vol=71 -> ([2, 27, 53, -10, 70])
Vol=71 -> ([2, 29, 49, -8, 70])
Vol=71 -> ([2, 29, 55, -14, 70])
Vol=71 -> ([2, 30, 44, -4, 70])
Vol=71 -> ([2, 31, 49, -10, 70])
Vol=71 -> ([2, 32, 42, -4, 70])
Vol=71 -> ([2, 33, 45, -8, 70])
Vol=71 -> ([2, 37, 44, -11, 70])
Vol=71 -> ([2, 37, 45, -12, 70])
Vol=71 -> ([2, 38, 42, -10, 70])
Vol=71 -> ([2, 39, 45, -14, 70])
Vol=71 -> ([2, 40, 44, -14, 70])
Vol=71 -> ([2, 40, 45, -15, 70])
Vol=71 -> ([2, 41, 45, -16, 70])
Vol=71 -> ([2, 41, 46, -17, 70])
Vol=71 -> ([2, 41, 49, -20, 70])
Vol=71 -> ([2, 42, 45, -17, 70])
Vol=71 -> ([3, 4, 19, 46, 70])
Vol=71 -> ([3, 5, 13, 51, 70])
Vol=71 -> ([3, 5, 22, 42, 70])
Vol=71 -> ([3, 8, 19, 42, 70])
Vol=71 -> ([3, 8, 23, 38, 70])
Vol=71 -> ([3, 11, 20, 38, 70])
Vol=71 -> ([3, 13, 18, 38, 70])
Vol=71 -> ([4, 7, 18, 43, 70])
Vol=71 -> ([4, 11, 18, 39, 70])
Vol=71 -> ([4, 39, 49, -20, 70])
Vol=72 -> ([2, 5, 17, 49, 71])
Vol=72 -> ([2, 7, 13, 51, 71])
Vol=72 -> ([2, 17, 25, 29, 71])
Vol=73 -> ([2, 3, 11, 58, 72])
Vol=73 -> ([2, 3, 14, 55, 72])
Vol=73 -> ([2, 3, 20, 49, 72])
Vol=73 -> ([2, 5, 19, 48, 72])
Vol=73 -> ([2, 5, 21, 46, 72])
Vol=73 -> ([2, 7, 27, 38, 72])
Vol=73 -> ([2, 9, 26, 37, 72])
Vol=73 -> ([2, 10, 19, 43, 72])
Vol=73 -> ([2, 11, 16, 45, 72])
Vol=73 -> ([2, 13, 19, 40, 72])
Vol=73 -> ([2, 13, 21, 38, 72])
Vol=73 -> ([2, 16, 60, -4, 72])
Vol=73 -> ([2, 18, 60, -6, 72])
Vol=73 -> ([2, 19, 59, -6, 72])
Vol=73 -> ([2, 20, 56, -4, 72])
Vol=73 -> ([2, 21, 57, -6, 72])
Vol=73 -> ([2, 21, 59, -8, 72])
Vol=73 -> ([2, 22, 54, -4, 72])
Vol=73 -> ([2, 24, 56, -8, 72])
Vol=73 -> ([2, 27, 53, -8, 72])
Vol=73 -> ([2, 27, 55, -10, 72])
Vol=73 -> ([2, 28, 48, -4, 72])
Vol=73 -> ([2, 28, 55, -11, 72])
Vol=73 -> ([2, 31, 47, -6, 72])
Vol=73 -> ([2, 31, 53, -12, 72])
Vol=73 -> ([2, 32, 44, -4, 72])
Vol=73 -> ([2, 33, 45, -6, 72])
Vol=73 -> ([2, 33, 47, -8, 72])
Vol=73 -> ([2, 33, 51, -12, 72])
Vol=73 -> ([2, 38, 43, -9, 72])
Vol=73 -> ([2, 38, 49, -15, 72])
Vol=73 -> ([2, 39, 45, -12, 72])
Vol=73 -> ([2, 39, 46, -13, 72])
Vol=73 -> ([2, 39, 47, -14, 72])
Vol=73 -> ([2, 39, 51, -18, 72])
Vol=73 -> ([2, 40, 46, -14, 72])
Vol=73 -> ([2, 41, 48, -17, 72])
Vol=73 -> ([2, 41, 49, -18, 72])
Vol=73 -> ([2, 43, 47, -18, 72])
Vol=73 -> ([3, 5, 17, 49, 72])
Vol=73 -> ([3, 8, 14, 49, 72])
Vol=73 -> ([3, 11, 17, 43, 72])
Vol=73 -> ([3, 26, 54, -9, 72])
Vol=73 -> ([4, 39, 47, -16, 72])
Vol=74 -> ([2, 3, 17, 53, 73])
Vol=74 -> ([2, 3, 29, 41, 73])
Vol=74 -> ([2, 5, 11, 57, 73])
Vol=74 -> ([2, 5, 23, 45, 73])
Vol=74 -> ([2, 7, 13, 53, 73])
Vol=74 -> ([2, 7, 23, 43, 73])
Vol=74 -> ([2, 7, 25, 41, 73])
Vol=74 -> ([2, 9, 13, 51, 73])
Vol=74 -> ([2, 9, 29, 35, 73])
Vol=74 -> ([2, 13, 27, 33, 73])
Vol=74 -> ([2, 17, 23, 33, 73])
Vol=74 -> ([2, 35, 43, -5, 73])
Vol=74 -> ([3, 5, 13, 54, 73])
Vol=74 -> ([3, 5, 14, 53, 73])
Vol=74 -> ([3, 5, 23, 44, 73])
Vol=74 -> ([3, 5, 29, 38, 73])
Vol=74 -> ([3, 8, 29, 35, 73])
Vol=74 -> ([4, 15, 23, 33, 73])
Vol=75 -> ([2, 5, 26, 43, 74])
Vol=75 -> ([2, 7, 13, 54, 74])
Vol=75 -> ([2, 9, 19, 46, 74])
Vol=75 -> ([2, 13, 20, 41, 74])
Vol=75 -> ([2, 13, 67, -6, 74])
Vol=75 -> ([2, 16, 62, -4, 74])
Vol=75 -> ([2, 17, 26, 31, 74])
Vol=75 -> ([2, 20, 58, -4, 74])
Vol=75 -> ([2, 21, 61, -8, 74])
Vol=75 -> ([2, 23, 58, -7, 74])
Vol=75 -> ([2, 23, 61, -10, 74])
Vol=75 -> ([2, 26, 59, -11, 74])
Vol=75 -> ([2, 31, 57, -14, 74])
Vol=75 -> ([2, 35, 53, -14, 74])
Vol=75 -> ([2, 39, 49, -14, 74])
Vol=75 -> ([2, 40, 51, -17, 74])
Vol=75 -> ([2, 41, 44, -11, 74])
Vol=75 -> ([2, 42, 46, -14, 74])
Vol=75 -> ([3, 8, 19, 46, 74])
Vol=75 -> ([3, 41, 46, -14, 74])
Vol=75 -> ([4, 7, 18, 47, 74])
Vol=75 -> ([4, 7, 19, 46, 74])
Vol=76 -> ([2, 3, 11, 61, 75])
Vol=76 -> ([2, 3, 29, 43, 75])
Vol=76 -> ([2, 5, 21, 49, 75])
Vol=76 -> ([2, 5, 29, 41, 75])
Vol=76 -> ([2, 7, 27, 41, 75])
Vol=76 -> ([2, 9, 13, 53, 75])
Vol=76 -> ([2, 9, 31, 35, 75])
Vol=76 -> ([2, 11, 17, 47, 75])
Vol=76 -> ([2, 17, 25, 33, 75])
Vol=76 -> ([2, 27, 53, -5, 75])
Vol=76 -> ([2, 35, 47, -7, 75])
Vol=76 -> ([3, 29, 60, -15, 75])
Vol=76 -> ([4, 9, 11, 53, 75])
Vol=76 -> ([5, 14, 17, 41, 75])
Vol=77 -> ([2, 3, 26, 47, 76])
Vol=77 -> ([2, 5, 24, 47, 76])
Vol=77 -> ([2, 5, 32, 39, 76])
Vol=77 -> ([2, 9, 26, 41, 76])
Vol=77 -> ([2, 15, 27, 34, 76])
Vol=77 -> ([2, 18, 64, -6, 76])
Vol=77 -> ([2, 20, 25, 31, 76])
Vol=77 -> ([2, 24, 58, -6, 76])
Vol=77 -> ([2, 25, 61, -10, 76])
Vol=77 -> ([2, 33, 53, -10, 76])
Vol=77 -> ([2, 40, 45, -9, 76])
Vol=77 -> ([2, 40, 48, -12, 76])
Vol=77 -> ([2, 41, 45, -10, 76])
Vol=77 -> ([2, 43, 53, -20, 76])
Vol=77 -> ([3, 5, 13, 57, 76])
Vol=77 -> ([3, 8, 14, 53, 76])
Vol=77 -> ([3, 8, 26, 41, 76])
Vol=77 -> ([3, 17, 26, 32, 76])
Vol=77 -> ([3, 26, 59, -10, 76])
Vol=78 -> ([2, 5, 19, 53, 77])
Vol=78 -> ([2, 7, 27, 43, 77])
Vol=78 -> ([2, 37, 45, -5, 77])
Vol=79 -> ([2, 3, 11, 64, 78])
Vol=79 -> ([2, 3, 19, 56, 78])
Vol=79 -> ([2, 3, 20, 55, 78])
Vol=79 -> ([2, 5, 22, 51, 78])
Vol=79 -> ([2, 5, 29, 44, 78])
Vol=79 -> ([2, 6, 11, 61, 78])
Vol=79 -> ([2, 7, 13, 58, 78])
Vol=79 -> ([2, 7, 18, 53, 78])
Vol=79 -> ([2, 7, 20, 51, 78])
Vol=79 -> ([2, 7, 23, 48, 78])
Vol=79 -> ([2, 7, 29, 42, 78])
Vol=79 -> ([2, 11, 17, 50, 78])
Vol=79 -> ([2, 11, 19, 48, 78])
Vol=79 -> ([2, 11, 21, 46, 78])
Vol=79 -> ([2, 11, 24, 43, 78])
Vol=79 -> ([2, 12, 19, 47, 78])
Vol=79 -> ([2, 13, 22, 43, 78])
Vol=79 -> ([2, 14, 23, 41, 78])
Vol=79 -> ([2, 15, 19, 44, 78])
Vol=79 -> ([2, 15, 23, 40, 78])
Vol=79 -> ([2, 15, 29, 34, 78])
Vol=79 -> ([2, 16, 66, -4, 78])
Vol=79 -> ([2, 18, 64, -4, 78])
Vol=79 -> ([2, 18, 66, -6, 78])
Vol=79 -> ([2, 20, 62, -4, 78])
Vol=79 -> ([2, 22, 65, -9, 78])
Vol=79 -> ([2, 24, 60, -6, 78])
Vol=79 -> ([2, 29, 57, -8, 78])
Vol=79 -> ([2, 30, 54, -6, 78])
Vol=79 -> ([2, 31, 61, -14, 78])
Vol=79 -> ([2, 33, 51, -6, 78])
Vol=79 -> ([2, 33, 59, -14, 78])
Vol=79 -> ([2, 35, 53, -10, 78])
Vol=79 -> ([2, 36, 48, -6, 78])
Vol=79 -> ([2, 41, 49, -12, 78])
Vol=79 -> ([2, 41, 52, -15, 78])
Vol=79 -> ([2, 41, 55, -18, 78])
Vol=79 -> ([2, 42, 48, -12, 78])
Vol=79 -> ([2, 42, 54, -18, 78])
Vol=79 -> ([2, 45, 51, -18, 78])
Vol=79 -> ([2, 47, 49, -18, 78])
Vol=79 -> ([2, 47, 53, -22, 78])
Vol=79 -> ([2, 49, 52, -23, 78])
Vol=79 -> ([3, 5, 14, 58, 78])
Vol=79 -> ([3, 5, 17, 55, 78])
Vol=79 -> ([3, 5, 19, 53, 78])
Vol=79 -> ([3, 5, 29, 43, 78])
Vol=79 -> ([3, 8, 14, 55, 78])
Vol=79 -> ([3, 8, 19, 50, 78])
Vol=79 -> ([3, 11, 20, 46, 78])
Vol=79 -> ([3, 19, 25, 33, 78])
Vol=79 -> ([3, 36, 56, -15, 78])
Vol=79 -> ([4, 15, 17, 44, 78])
Vol=79 -> ([5, 8, 23, 44, 78])
Vol=79 -> ([5, 9, 32, 34, 78])
Vol=80 -> ([2, 3, 11, 65, 79])
Vol=80 -> ([2, 5, 31, 43, 79])
Vol=80 -> ([2, 9, 17, 53, 79])
Vol=80 -> ([2, 9, 33, 37, 79])
Vol=80 -> ([2, 13, 17, 49, 79])
Vol=80 -> ([2, 17, 29, 33, 79])
Vol=80 -> ([2, 37, 49, -7, 79])
Vol=81 -> ([2, 5, 14, 61, 80])
Vol=81 -> ([2, 5, 19, 56, 80])
Vol=81 -> ([2, 5, 29, 46, 80])
Vol=81 -> ([2, 5, 34, 41, 80])
Vol=81 -> ([2, 7, 32, 41, 80])
Vol=81 -> ([2, 11, 28, 41, 80])
Vol=81 -> ([2, 13, 21, 46, 80])
Vol=81 -> ([2, 21, 67, -8, 80])
Vol=81 -> ([2, 25, 65, -10, 80])
Vol=81 -> ([2, 29, 59, -8, 80])
Vol=81 -> ([2, 31, 61, -12, 80])
Vol=81 -> ([2, 32, 52, -4, 80])
Vol=81 -> ([2, 37, 51, -8, 80])
Vol=81 -> ([2, 43, 47, -10, 80])
Vol=81 -> ([2, 43, 57, -20, 80])
Vol=81 -> ([2, 46, 51, -17, 80])
Vol=81 -> ([2, 47, 55, -22, 80])
Vol=81 -> ([3, 5, 13, 61, 80])
Vol=82 -> ([2, 3, 23, 55, 81])
Vol=82 -> ([2, 5, 17, 59, 81])
Vol=82 -> ([2, 7, 15, 59, 81])
Vol=82 -> ([2, 7, 29, 45, 81])
Vol=82 -> ([2, 9, 17, 55, 81])
Vol=82 -> ([2, 13, 23, 45, 81])
Vol=82 -> ([2, 17, 25, 39, 81])
Vol=82 -> ([2, 19, 25, 37, 81])
Vol=82 -> ([2, 19, 29, 33, 81])
Vol=82 -> ([2, 37, 61, -17, 81])
Vol=82 -> ([2, 39, 51, -9, 81])
Vol=82 -> ([4, 19, 29, 31, 81])
Vol=82 -> ([5, 17, 19, 42, 81])
Vol=83 -> ([2, 3, 11, 68, 82])
Vol=83 -> ([2, 3, 14, 65, 82])
Vol=83 -> ([2, 3, 20, 59, 82])
Vol=83 -> ([2, 3, 29, 50, 82])
Vol=83 -> ([2, 3, 32, 47, 82])
Vol=83 -> ([2, 3, 34, 45, 82])
Vol=83 -> ([2, 5, 14, 63, 82])
Vol=83 -> ([2, 5, 26, 51, 82])
Vol=83 -> ([2, 7, 13, 62, 82])
Vol=83 -> ([2, 7, 22, 53, 82])
Vol=83 -> ([2, 8, 15, 59, 82])
Vol=83 -> ([2, 9, 13, 60, 82])
Vol=83 -> ([2, 9, 29, 44, 82])
Vol=83 -> ([2, 9, 31, 42, 82])
Vol=83 -> ([2, 10, 13, 59, 82])
Vol=83 -> ([2, 11, 21, 50, 82])
Vol=83 -> ([2, 11, 28, 43, 82])
Vol=83 -> ([2, 13, 18, 51, 82])
Vol=83 -> ([2, 13, 25, 44, 82])
Vol=83 -> ([2, 13, 75, -6, 82])
Vol=83 -> ([2, 14, 19, 49, 82])
Vol=83 -> ([2, 16, 70, -4, 82])
Vol=83 -> ([2, 20, 66, -4, 82])
Vol=83 -> ([2, 21, 67, -6, 82])
Vol=83 -> ([2, 21, 69, -8, 82])
Vol=83 -> ([2, 22, 68, -8, 82])
Vol=83 -> ([2, 25, 63, -6, 82])
Vol=83 -> ([2, 27, 60, -5, 82])
Vol=83 -> ([2, 27, 61, -6, 82])
Vol=83 -> ([2, 27, 65, -10, 82])
Vol=83 -> ([2, 30, 57, -5, 82])
Vol=83 -> ([2, 30, 59, -7, 82])
Vol=83 -> ([2, 30, 62, -10, 82])
Vol=83 -> ([2, 32, 60, -10, 82])
Vol=83 -> ([2, 32, 63, -13, 82])
Vol=83 -> ([2, 34, 52, -4, 82])
Vol=83 -> ([2, 35, 61, -14, 82])
Vol=83 -> ([2, 36, 52, -6, 82])
Vol=83 -> ([2, 37, 53, -8, 82])
Vol=83 -> ([2, 37, 55, -10, 82])
Vol=83 -> ([2, 37, 59, -14, 82])
Vol=83 -> ([2, 38, 52, -8, 82])
Vol=83 -> ([2, 38, 61, -17, 82])
Vol=83 -> ([2, 43, 57, -18, 82])
Vol=83 -> ([2, 44, 48, -10, 82])
Vol=83 -> ([2, 45, 51, -14, 82])
Vol=83 -> ([2, 45, 53, -16, 82])
Vol=83 -> ([2, 45, 57, -20, 82])
Vol=83 -> ([2, 47, 57, -22, 82])
Vol=83 -> ([3, 5, 26, 50, 82])
Vol=83 -> ([3, 5, 28, 48, 82])
Vol=83 -> ([3, 8, 14, 59, 82])
Vol=83 -> ([3, 11, 20, 50, 82])
Vol=83 -> ([3, 14, 20, 47, 82])
Vol=83 -> ([3, 14, 23, 44, 82])
Vol=83 -> ([3, 20, 26, 35, 82])
Vol=83 -> ([3, 37, 59, -15, 82])
Vol=83 -> ([3, 44, 52, -15, 82])
Vol=83 -> ([3, 49, 50, -18, 82])
Vol=83 -> ([5, 12, 14, 53, 82])
Vol=84 -> ([2, 5, 19, 59, 83])
Vol=84 -> ([2, 5, 29, 49, 83])
Vol=84 -> ([2, 13, 19, 51, 83])
Vol=84 -> ([2, 13, 25, 45, 83])
Vol=84 -> ([2, 31, 61, -9, 83])
Vol=84 -> ([2, 37, 57, -11, 83])
Vol=84 -> ([3, 5, 13, 64, 83])
Vol=85 -> ([2, 3, 23, 58, 84])
Vol=85 -> ([2, 7, 13, 64, 84])
Vol=85 -> ([2, 9, 23, 52, 84])
Vol=85 -> ([2, 11, 21, 52, 84])
Vol=85 -> ([2, 11, 26, 47, 84])
Vol=85 -> ([2, 11, 30, 43, 84])
Vol=85 -> ([2, 13, 23, 48, 84])
Vol=85 -> ([2, 13, 24, 47, 84])
Vol=85 -> ([2, 13, 25, 46, 84])
Vol=85 -> ([2, 16, 23, 45, 84])
Vol=85 -> ([2, 16, 72, -4, 84])
Vol=85 -> ([2, 23, 71, -10, 84])
Vol=85 -> ([2, 24, 64, -4, 84])
Vol=85 -> ([2, 24, 66, -6, 84])
Vol=85 -> ([2, 32, 56, -4, 84])
Vol=85 -> ([2, 33, 57, -6, 84])
Vol=85 -> ([2, 33, 65, -14, 84])
Vol=85 -> ([2, 36, 52, -4, 84])
Vol=85 -> ([2, 44, 52, -12, 84])
Vol=85 -> ([2, 46, 57, -19, 84])
Vol=85 -> ([2, 48, 52, -16, 84])
Vol=85 -> ([2, 48, 54, -18, 84])
Vol=85 -> ([2, 49, 56, -21, 84])
Vol=85 -> ([3, 5, 32, 46, 84])
Vol=85 -> ([3, 31, 64, -12, 84])
Vol=85 -> ([3, 32, 63, -12, 84])
Vol=85 -> ([3, 46, 58, -21, 84])
Vol=86 -> ([2, 3, 29, 53, 85])
Vol=86 -> ([2, 3, 31, 51, 85])
Vol=86 -> ([2, 7, 23, 55, 85])
Vol=86 -> ([2, 9, 17, 59, 85])
Vol=86 -> ([2, 13, 19, 53, 85])
Vol=86 -> ([2, 19, 29, 37, 85])
Vol=86 -> ([2, 21, 27, 37, 85])
Vol=86 -> ([2, 21, 29, 35, 85])
Vol=86 -> ([2, 35, 61, -11, 85])
Vol=86 -> ([2, 39, 59, -13, 85])
Vol=86 -> ([2, 39, 63, -17, 85])
Vol=87 -> ([2, 5, 17, 64, 86])
Vol=87 -> ([2, 5, 22, 59, 86])
Vol=87 -> ([2, 5, 32, 49, 86])
Vol=87 -> ([2, 5, 37, 44, 86])
Vol=87 -> ([2, 7, 13, 66, 86])
Vol=87 -> ([2, 7, 20, 59, 86])
Vol=87 -> ([2, 9, 22, 55, 86])
Vol=87 -> ([2, 17, 25, 44, 86])
Vol=87 -> ([2, 19, 30, 37, 86])
Vol=87 -> ([2, 23, 73, -10, 86])
Vol=87 -> ([2, 25, 71, -10, 86])
Vol=87 -> ([2, 33, 67, -14, 86])
Vol=87 -> ([2, 37, 56, -7, 86])
Vol=87 -> ([2, 37, 63, -14, 86])
Vol=87 -> ([2, 38, 64, -16, 86])
Vol=87 -> ([2, 39, 61, -14, 86])
Vol=87 -> ([2, 40, 54, -8, 86])
Vol=87 -> ([2, 40, 56, -10, 86])
Vol=87 -> ([2, 41, 61, -16, 86])
Vol=87 -> ([2, 46, 50, -10, 86])
Vol=87 -> ([2, 46, 60, -20, 86])
Vol=87 -> ([2, 47, 53, -14, 86])
Vol=87 -> ([3, 5, 13, 67, 86])
Vol=87 -> ([3, 8, 22, 55, 86])
Vol=88 -> ([2, 3, 17, 67, 87])
Vol=88 -> ([2, 3, 23, 61, 87])
Vol=88 -> ([2, 7, 13, 67, 87])
Vol=88 -> ([2, 7, 27, 53, 87])
Vol=88 -> ([2, 19, 31, 37, 87])
Vol=89 -> ([2, 3, 35, 50, 88])
Vol=89 -> ([2, 5, 14, 69, 88])
Vol=89 -> ([2, 5, 19, 64, 88])
Vol=89 -> ([2, 5, 27, 56, 88])
Vol=89 -> ([2, 5, 28, 55, 88])
Vol=89 -> ([2, 5, 29, 54, 88])
Vol=89 -> ([2, 9, 32, 47, 88])
Vol=89 -> ([2, 11, 32, 45, 88])
Vol=89 -> ([2, 12, 23, 53, 88])
Vol=89 -> ([2, 12, 29, 47, 88])
Vol=89 -> ([2, 13, 27, 48, 88])
Vol=89 -> ([2, 14, 27, 47, 88])
Vol=89 -> ([2, 16, 27, 45, 88])
Vol=89 -> ([2, 16, 76, -4, 88])
Vol=89 -> ([2, 17, 21, 50, 88])
Vol=89 -> ([2, 17, 23, 48, 88])
Vol=89 -> ([2, 17, 24, 47, 88])
Vol=89 -> ([2, 17, 25, 46, 88])
Vol=89 -> ([2, 18, 76, -6, 88])
Vol=89 -> ([2, 20, 72, -4, 88])
Vol=89 -> ([2, 21, 73, -6, 88])
Vol=89 -> ([2, 21, 75, -8, 88])
Vol=89 -> ([2, 24, 68, -4, 88])
Vol=89 -> ([2, 26, 29, 33, 88])
Vol=89 -> ([2, 26, 66, -4, 88])
Vol=89 -> ([2, 27, 67, -6, 88])
Vol=89 -> ([2, 29, 67, -8, 88])
Vol=89 -> ([2, 30, 64, -6, 88])
Vol=89 -> ([2, 30, 68, -10, 88])
Vol=89 -> ([2, 31, 69, -12, 88])
Vol=89 -> ([2, 32, 63, -7, 88])
Vol=89 -> ([2, 33, 65, -10, 88])
Vol=89 -> ([2, 33, 67, -12, 88])
Vol=89 -> ([2, 34, 67, -13, 88])
Vol=89 -> ([2, 35, 69, -16, 88])
Vol=89 -> ([2, 37, 67, -16, 88])
Vol=89 -> ([2, 39, 55, -6, 88])
Vol=89 -> ([2, 39, 61, -12, 88])
Vol=89 -> ([2, 39, 63, -14, 88])
Vol=89 -> ([2, 40, 52, -4, 88])
Vol=89 -> ([2, 40, 56, -8, 88])
Vol=89 -> ([2, 41, 55, -8, 88])
Vol=89 -> ([2, 47, 51, -10, 88])
Vol=89 -> ([2, 47, 63, -22, 88])
Vol=89 -> ([2, 48, 52, -12, 88])
Vol=89 -> ([2, 48, 54, -14, 88])
Vol=89 -> ([2, 48, 56, -16, 88])
Vol=89 -> ([2, 49, 53, -14, 88])
Vol=89 -> ([2, 49, 57, -18, 88])
Vol=89 -> ([2, 51, 57, -20, 88])
Vol=89 -> ([2, 53, 55, -20, 88])
Vol=89 -> ([2, 53, 57, -22, 88])
Vol=89 -> ([3, 5, 34, 48, 88])
Vol=89 -> ([4, 7, 18, 61, 88])
Vol=89 -> ([4, 49, 51, -14, 88])
Vol=90 -> ([2, 5, 31, 53, 89])
Vol=90 -> ([2, 7, 13, 69, 89])
Vol=90 -> ([2, 11, 17, 61, 89])
Vol=90 -> ([2, 19, 33, 37, 89])
Vol=90 -> ([2, 41, 65, -17, 89])
Vol=90 -> ([4, 7, 39, 41, 89])
Vol=91 -> ([2, 3, 11, 76, 90])
Vol=91 -> ([2, 11, 32, 47, 90])
Vol=91 -> ([2, 16, 27, 47, 90])
Vol=91 -> ([2, 17, 23, 50, 90])
Vol=91 -> ([2, 17, 33, 40, 90])
Vol=91 -> ([2, 21, 75, -6, 90])
Vol=91 -> ([2, 24, 74, -8, 90])
Vol=91 -> ([2, 27, 69, -6, 90])
Vol=91 -> ([2, 32, 66, -8, 90])
Vol=91 -> ([2, 36, 66, -12, 90])
Vol=91 -> ([2, 37, 59, -6, 90])
Vol=91 -> ([2, 37, 61, -8, 90])
Vol=91 -> ([2, 40, 66, -16, 90])
Vol=91 -> ([2, 47, 61, -18, 90])
Vol=91 -> ([2, 51, 61, -22, 90])
Vol=91 -> ([2, 53, 61, -24, 90])
Vol=91 -> ([3, 5, 23, 61, 90])
Vol=91 -> ([3, 8, 23, 58, 90])
Vol=92 -> ([2, 5, 19, 67, 91])
Vol=92 -> ([2, 5, 29, 57, 91])
Vol=92 -> ([2, 5, 37, 49, 91])
Vol=92 -> ([2, 7, 13, 71, 91])
Vol=92 -> ([2, 7, 25, 59, 91])
Vol=92 -> ([2, 9, 17, 65, 91])
Vol=92 -> ([2, 9, 31, 51, 91])
Vol=92 -> ([2, 11, 21, 59, 91])
Vol=92 -> ([2, 17, 33, 41, 91])
Vol=93 -> ([2, 7, 13, 72, 92])
Vol=93 -> ([2, 11, 32, 49, 92])
Vol=93 -> ([2, 13, 20, 59, 92])
Vol=93 -> ([2, 13, 25, 54, 92])
Vol=93 -> ([2, 13, 28, 51, 92])
Vol=93 -> ([2, 13, 32, 47, 92])
Vol=93 -> ([2, 16, 21, 55, 92])
Vol=93 -> ([2, 20, 76, -4, 92])
Vol=93 -> ([2, 24, 76, -8, 92])
Vol=93 -> ([2, 25, 77, -10, 92])
Vol=93 -> ([2, 28, 68, -4, 92])
Vol=93 -> ([2, 32, 68, -8, 92])
Vol=93 -> ([2, 40, 56, -4, 92])
Vol=93 -> ([2, 43, 57, -8, 92])
Vol=93 -> ([2, 50, 56, -14, 92])
Vol=93 -> ([2, 55, 59, -22, 92])
Vol=93 -> ([2, 55, 63, -26, 92])
Vol=94 -> ([2, 3, 11, 79, 93])
Vol=94 -> ([2, 5, 27, 61, 93])
Vol=94 -> ([2, 7, 29, 57, 93])
Vol=94 -> ([2, 9, 17, 67, 93])
Vol=94 -> ([2, 13, 35, 45, 93])
Vol=94 -> ([2, 21, 29, 43, 93])
Vol=94 -> ([2, 21, 31, 41, 93])
Vol=94 -> ([2, 23, 33, 37, 93])
Vol=94 -> ([2, 35, 65, -7, 93])
Vol=94 -> ([2, 43, 69, -19, 93])
Vol=94 -> ([2, 45, 57, -9, 93])
Vol=94 -> ([3, 5, 13, 74, 93])
Vol=95 -> ([2, 3, 11, 80, 94])
Vol=95 -> ([2, 3, 17, 74, 94])
Vol=95 -> ([2, 3, 23, 68, 94])
Vol=95 -> ([2, 3, 32, 59, 94])
Vol=95 -> ([2, 7, 13, 74, 94])
Vol=95 -> ([2, 7, 39, 48, 94])
Vol=95 -> ([2, 11, 32, 51, 94])
Vol=95 -> ([2, 13, 25, 56, 94])
Vol=95 -> ([2, 13, 30, 51, 94])
Vol=95 -> ([2, 16, 82, -4, 94])
Vol=95 -> ([2, 18, 82, -6, 94])
Vol=95 -> ([2, 22, 29, 43, 94])
Vol=95 -> ([2, 24, 31, 39, 94])
Vol=95 -> ([2, 24, 74, -4, 94])
Vol=95 -> ([2, 24, 78, -8, 94])
Vol=95 -> ([2, 26, 31, 37, 94])
Vol=95 -> ([2, 28, 72, -6, 94])
Vol=95 -> ([2, 31, 72, -9, 94])
Vol=95 -> ([2, 31, 77, -14, 94])
Vol=95 -> ([2, 36, 66, -8, 94])
Vol=95 -> ([2, 37, 73, -16, 94])
Vol=95 -> ([2, 39, 73, -18, 94])
Vol=95 -> ([2, 42, 66, -14, 94])
Vol=95 -> ([2, 43, 61, -10, 94])
Vol=95 -> ([2, 49, 54, -9, 94])
Vol=95 -> ([2, 49, 59, -14, 94])
Vol=95 -> ([2, 50, 66, -22, 94])
Vol=95 -> ([2, 51, 60, -17, 94])
Vol=95 -> ([2, 54, 58, -18, 94])
Vol=95 -> ([3, 5, 32, 56, 94])
Vol=95 -> ([3, 5, 37, 51, 94])
Vol=95 -> ([3, 8, 23, 62, 94])
Vol=95 -> ([3, 8, 26, 59, 94])
Vol=95 -> ([3, 11, 20, 62, 94])
Vol=95 -> ([3, 11, 28, 54, 94])
Vol=96 -> ([2, 7, 13, 75, 95])
Vol=96 -> ([2, 11, 17, 67, 95])
Vol=96 -> ([2, 17, 35, 43, 95])
Vol=97 -> ([2, 5, 27, 64, 96])
Vol=97 -> ([2, 5, 29, 62, 96])
Vol=97 -> ([2, 5, 42, 49, 96])
Vol=97 -> ([2, 7, 18, 71, 96])
Vol=97 -> ([2, 7, 20, 69, 96])
Vol=97 -> ([2, 9, 17, 70, 96])
Vol=97 -> ([2, 13, 21, 62, 96])
Vol=97 -> ([2, 13, 25, 58, 96])
Vol=97 -> ([2, 15, 29, 52, 96])
Vol=97 -> ([2, 17, 26, 53, 96])
Vol=97 -> ([2, 17, 29, 50, 96])
Vol=97 -> ([2, 18, 84, -6, 96])
Vol=97 -> ([2, 19, 25, 52, 96])
Vol=97 -> ([2, 19, 26, 51, 96])
Vol=97 -> ([2, 21, 34, 41, 96])
Vol=97 -> ([2, 21, 81, -6, 96])
Vol=97 -> ([2, 21, 83, -8, 96])
Vol=97 -> ([2, 27, 75, -6, 96])
Vol=97 -> ([2, 28, 72, -4, 96])
Vol=97 -> ([2, 35, 69, -8, 96])
Vol=97 -> ([2, 36, 64, -4, 96])
Vol=97 -> ([2, 37, 73, -14, 96])
Vol=97 -> ([2, 39, 63, -6, 96])
Vol=97 -> ([2, 40, 62, -6, 96])
Vol=97 -> ([2, 41, 71, -16, 96])
Vol=97 -> ([2, 42, 60, -6, 96])
Vol=97 -> ([2, 43, 65, -12, 96])
Vol=97 -> ([2, 43, 69, -16, 96])
Vol=97 -> ([2, 44, 56, -4, 96])
Vol=97 -> ([2, 45, 59, -8, 96])
Vol=97 -> ([2, 50, 67, -21, 96])
Vol=97 -> ([2, 51, 55, -10, 96])
Vol=97 -> ([2, 51, 60, -15, 96])
Vol=97 -> ([2, 51, 62, -17, 96])
Vol=97 -> ([2, 51, 69, -24, 96])
Vol=97 -> ([2, 53, 67, -24, 96])
Vol=97 -> ([2, 54, 60, -18, 96])
Vol=97 -> ([2, 55, 64, -23, 96])
Vol=97 -> ([2, 55, 67, -26, 96])
Vol=97 -> ([2, 57, 63, -24, 96])
Vol=97 -> ([3, 5, 13, 77, 96])
Vol=97 -> ([3, 5, 23, 67, 96])
Vol=97 -> ([3, 5, 38, 52, 96])
Vol=97 -> ([3, 8, 14, 73, 96])
Vol=97 -> ([3, 35, 72, -12, 96])
Vol=97 -> ([4, 7, 34, 53, 96])
Vol=98 -> ([2, 3, 11, 83, 97])
Vol=98 -> ([2, 3, 23, 71, 97])
Vol=98 -> ([2, 5, 31, 61, 97])
Vol=98 -> ([2, 11, 29, 57, 97])
Vol=98 -> ([2, 15, 29, 53, 97])
Vol=98 -> ([2, 43, 73, -19, 97])
Vol=98 -> ([2, 45, 61, -9, 97])
Vol=98 -> ([2, 45, 67, -15, 97])
Vol=98 -> ([2, 47, 55, -5, 97])
Vol=99 -> ([2, 5, 34, 59, 98])
Vol=99 -> ([2, 13, 25, 60, 98])
Vol=99 -> ([2, 16, 86, -4, 98])
Vol=99 -> ([2, 17, 25, 56, 98])
Vol=99 -> ([2, 19, 29, 50, 98])
Vol=99 -> ([2, 20, 82, -4, 98])
Vol=99 -> ([2, 21, 85, -8, 98])
Vol=99 -> ([2, 45, 61, -8, 98])
Vol=99 -> ([2, 46, 60, -8, 98])
Vol=99 -> ([2, 52, 59, -13, 98])
Vol=99 -> ([2, 52, 69, -23, 98])
Vol=99 -> ([2, 53, 59, -14, 98])
Vol=99 -> ([2, 53, 61, -16, 98])
Vol=100 -> ([2, 7, 13, 79, 99])
Vol=100 -> ([2, 7, 31, 61, 99])
Vol=100 -> ([2, 11, 21, 67, 99])
Vol=100 -> ([2, 19, 37, 43, 99])
Vol=100 -> ([2, 21, 37, 41, 99])
Vol=100 -> ([2, 23, 31, 45, 99])
Vol=100 -> ([2, 37, 73, -11, 99])
Vol=100 -> ([2, 45, 73, -19, 99])
Vol=101 -> ([2, 3, 14, 83, 100])
Vol=101 -> ([2, 3, 35, 62, 100])
Vol=101 -> ([2, 5, 24, 71, 100])
Vol=101 -> ([2, 7, 13, 80, 100])
Vol=101 -> ([2, 9, 17, 74, 100])
Vol=101 -> ([2, 9, 29, 62, 100])
Vol=101 -> ([2, 9, 38, 53, 100])
Vol=101 -> ([2, 9, 40, 51, 100])
Vol=101 -> ([2, 11, 30, 59, 100])
Vol=101 -> ([2, 13, 23, 64, 100])
Vol=101 -> ([2, 13, 25, 62, 100])
Vol=101 -> ([2, 13, 33, 54, 100])
Vol=101 -> ([2, 13, 36, 51, 100])
Vol=101 -> ([2, 16, 31, 53, 100])
Vol=101 -> ([2, 16, 88, -4, 100])
Vol=101 -> ([2, 17, 28, 55, 100])
Vol=101 -> ([2, 19, 37, 44, 100])
Vol=101 -> ([2, 23, 87, -10, 100])
Vol=101 -> ([2, 24, 82, -6, 100])
Vol=101 -> ([2, 28, 76, -4, 100])
Vol=101 -> ([2, 33, 73, -6, 100])
Vol=101 -> ([2, 33, 77, -10, 100])
Vol=101 -> ([2, 33, 79, -12, 100])
Vol=101 -> ([2, 33, 81, -14, 100])
Vol=101 -> ([2, 36, 76, -12, 100])
Vol=101 -> ([2, 37, 73, -10, 100])
Vol=101 -> ([2, 38, 70, -8, 100])
Vol=101 -> ([2, 40, 64, -4, 100])
Vol=101 -> ([2, 43, 65, -8, 100])
Vol=101 -> ([2, 43, 73, -16, 100])
Vol=101 -> ([2, 43, 77, -20, 100])
Vol=101 -> ([2, 44, 60, -4, 100])
Vol=101 -> ([2, 45, 67, -12, 100])
Vol=101 -> ([2, 52, 60, -12, 100])
Vol=101 -> ([2, 53, 57, -10, 100])
Vol=101 -> ([2, 54, 69, -23, 100])
Vol=101 -> ([2, 57, 62, -19, 100])
Vol=101 -> ([3, 5, 32, 62, 100])
Vol=101 -> ([3, 8, 14, 77, 100])
Vol=101 -> ([3, 8, 38, 53, 100])
Vol=101 -> ([6, 14, 17, 65, 100])
Vol=102 -> ([2, 7, 39, 55, 101])
Vol=102 -> ([2, 19, 37, 45, 101])
Vol=102 -> ([2, 49, 65, -13, 101])
Vol=103 -> ([2, 3, 20, 79, 102])
Vol=103 -> ([2, 3, 29, 70, 102])
Vol=103 -> ([2, 5, 14, 83, 102])
Vol=103 -> ([2, 5, 19, 78, 102])
Vol=103 -> ([2, 7, 13, 82, 102])
Vol=103 -> ([2, 7, 27, 68, 102])
Vol=103 -> ([2, 10, 19, 73, 102])
Vol=103 -> ([2, 11, 26, 65, 102])
Vol=103 -> ([2, 11, 39, 52, 102])
Vol=103 -> ([2, 14, 27, 61, 102])
Vol=103 -> ([2, 19, 27, 56, 102])
Vol=103 -> ([2, 19, 29, 54, 102])
Vol=103 -> ([2, 20, 86, -4, 102])
Vol=103 -> ([2, 24, 86, -8, 102])
Vol=103 -> ([2, 25, 87, -10, 102])
Vol=103 -> ([2, 27, 85, -10, 102])
Vol=103 -> ([2, 30, 78, -6, 102])
Vol=103 -> ([2, 32, 78, -8, 102])
Vol=103 -> ([2, 36, 78, -12, 102])
Vol=103 -> ([2, 36, 81, -15, 102])
Vol=103 -> ([2, 37, 73, -8, 102])
Vol=103 -> ([2, 37, 75, -10, 102])
Vol=103 -> ([2, 37, 79, -14, 102])
Vol=103 -> ([2, 39, 69, -6, 102])
Vol=103 -> ([2, 39, 77, -14, 102])
Vol=103 -> ([2, 42, 64, -4, 102])
Vol=103 -> ([2, 43, 77, -18, 102])
Vol=103 -> ([2, 45, 63, -6, 102])
Vol=103 -> ([2, 45, 71, -14, 102])
Vol=103 -> ([2, 45, 73, -16, 102])
Vol=103 -> ([2, 47, 65, -10, 102])
Vol=103 -> ([2, 48, 62, -8, 102])
Vol=103 -> ([2, 53, 64, -15, 102])
Vol=103 -> ([2, 54, 58, -10, 102])
Vol=103 -> ([2, 54, 66, -18, 102])
Vol=103 -> ([2, 54, 68, -20, 102])
Vol=103 -> ([2, 56, 60, -14, 102])
Vol=103 -> ([2, 56, 64, -18, 102])
Vol=103 -> ([2, 56, 67, -21, 102])
Vol=103 -> ([2, 56, 69, -23, 102])
Vol=103 -> ([2, 57, 63, -18, 102])
Vol=103 -> ([2, 57, 65, -20, 102])
Vol=103 -> ([2, 61, 65, -24, 102])
Vol=103 -> ([2, 63, 68, -29, 102])
Vol=103 -> ([3, 5, 29, 67, 102])
Vol=103 -> ([3, 5, 38, 58, 102])
Vol=103 -> ([3, 20, 26, 55, 102])
Vol=103 -> ([4, 7, 18, 75, 102])
Vol=103 -> ([4, 11, 26, 63, 102])
Vol=103 -> ([4, 55, 73, -28, 102])
Vol=103 -> ([5, 8, 38, 53, 102])
Vol=104 -> ([2, 3, 41, 59, 103])
Vol=104 -> ([2, 9, 19, 75, 103])
Vol=104 -> ([2, 9, 37, 57, 103])
Vol=104 -> ([2, 11, 21, 71, 103])
Vol=104 -> ([2, 17, 29, 57, 103])
Vol=104 -> ([2, 23, 35, 45, 103])
Vol=104 -> ([2, 25, 33, 45, 103])
Vol=104 -> ([2, 25, 37, 41, 103])
Vol=105 -> ([2, 13, 38, 53, 104])
Vol=105 -> ([2, 16, 27, 61, 104])
Vol=105 -> ([2, 16, 92, -4, 104])
Vol=105 -> ([2, 24, 88, -8, 104])
Vol=105 -> ([2, 40, 68, -4, 104])
Vol=105 -> ([2, 43, 81, -20, 104])
Vol=105 -> ([2, 59, 71, -26, 104])
Vol=106 -> ([2, 3, 11, 91, 105])
Vol=106 -> ([2, 7, 13, 85, 105])
Vol=106 -> ([2, 7, 41, 57, 105])
Vol=106 -> ([2, 17, 23, 65, 105])
Vol=106 -> ([2, 19, 37, 49, 105])
Vol=106 -> ([2, 25, 37, 43, 105])
Vol=106 -> ([2, 39, 77, -11, 105])
Vol=106 -> ([2, 49, 65, -9, 105])
Vol=107 -> ([2, 3, 26, 77, 106])
Vol=107 -> ([2, 3, 38, 65, 106])
Vol=107 -> ([2, 5, 22, 79, 106])
Vol=107 -> ([2, 5, 34, 67, 106])
Vol=107 -> ([2, 5, 47, 54, 106])
Vol=107 -> ([2, 7, 20, 79, 106])
Vol=107 -> ([2, 7, 25, 74, 106])
Vol=107 -> ([2, 7, 30, 69, 106])
Vol=107 -> ([2, 8, 15, 83, 106])
Vol=107 -> ([2, 9, 41, 56, 106])
Vol=107 -> ([2, 11, 41, 54, 106])
Vol=107 -> ([2, 13, 35, 58, 106])
Vol=107 -> ([2, 13, 38, 55, 106])
Vol=107 -> ([2, 15, 23, 68, 106])
Vol=107 -> ([2, 15, 29, 62, 106])
Vol=107 -> ([2, 15, 32, 59, 106])
Vol=107 -> ([2, 17, 30, 59, 106])
Vol=107 -> ([2, 18, 94, -6, 106])
Vol=107 -> ([2, 19, 31, 56, 106])
Vol=107 -> ([2, 20, 29, 57, 106])
Vol=107 -> ([2, 21, 25, 60, 106])
Vol=107 -> ([2, 21, 31, 54, 106])
Vol=107 -> ([2, 21, 91, -6, 106])
Vol=107 -> ([2, 21, 93, -8, 106])
Vol=107 -> ([2, 24, 90, -8, 106])
Vol=107 -> ([2, 31, 81, -6, 106])
Vol=107 -> ([2, 33, 79, -6, 106])
Vol=107 -> ([2, 33, 87, -14, 106])
Vol=107 -> ([2, 36, 82, -12, 106])
Vol=107 -> ([2, 40, 74, -8, 106])
Vol=107 -> ([2, 41, 81, -16, 106])
Vol=107 -> ([2, 42, 83, -19, 106])
Vol=107 -> ([2, 43, 73, -10, 106])
Vol=107 -> ([2, 45, 69, -8, 106])
Vol=107 -> ([2, 45, 79, -18, 106])
Vol=107 -> ([2, 47, 73, -14, 106])
Vol=107 -> ([2, 50, 64, -8, 106])
Vol=107 -> ([2, 56, 60, -10, 106])
Vol=107 -> ([2, 56, 75, -25, 106])
Vol=107 -> ([2, 57, 68, -19, 106])
Vol=107 -> ([2, 57, 75, -26, 106])
Vol=107 -> ([2, 59, 69, -22, 106])
Vol=107 -> ([2, 60, 66, -20, 106])
Vol=107 -> ([2, 61, 69, -24, 106])
Vol=107 -> ([2, 63, 69, -26, 106])
Vol=107 -> ([2, 63, 73, -30, 106])
Vol=107 -> ([3, 5, 13, 87, 106])
Vol=107 -> ([3, 5, 38, 62, 106])
Vol=107 -> ([3, 5, 43, 57, 106])
Vol=107 -> ([3, 8, 14, 83, 106])
Vol=107 -> ([3, 14, 26, 65, 106])
Vol=107 -> ([3, 14, 41, 50, 106])
Vol=107 -> ([4, 7, 39, 58, 106])
Vol=107 -> ([4, 63, 73, -32, 106])
Vol=108 -> ([2, 5, 29, 73, 107])
Vol=108 -> ([2, 7, 13, 87, 107])
Vol=108 -> ([2, 13, 25, 69, 107])
Vol=108 -> ([2, 25, 33, 49, 107])
Vol=108 -> ([2, 49, 79, -21, 107])
Vol=109 -> ([2, 3, 11, 94, 108])
Vol=109 -> ([2, 5, 14, 89, 108])
Vol=109 -> ([2, 5, 32, 71, 108])
Vol=109 -> ([2, 7, 13, 88, 108])
Vol=109 -> ([2, 7, 34, 67, 108])
Vol=109 -> ([2, 7, 39, 62, 108])
Vol=109 -> ([2, 9, 17, 82, 108])
Vol=109 -> ([2, 11, 28, 69, 108])
Vol=109 -> ([2, 13, 25, 70, 108])
Vol=109 -> ([2, 15, 29, 64, 108])
Vol=109 -> ([2, 17, 24, 67, 108])
Vol=109 -> ([2, 17, 29, 62, 108])
Vol=109 -> ([2, 17, 33, 58, 108])
Vol=109 -> ([2, 19, 30, 59, 108])
Vol=109 -> ([2, 20, 92, -4, 108])
Vol=109 -> ([2, 21, 25, 62, 108])
Vol=109 -> ([2, 22, 29, 57, 108])
Vol=109 -> ([2, 24, 88, -4, 108])
Vol=109 -> ([2, 24, 90, -6, 108])
Vol=109 -> ([2, 25, 93, -10, 108])
Vol=109 -> ([2, 30, 84, -6, 108])
Vol=109 -> ([2, 40, 72, -4, 108])
Vol=109 -> ([2, 42, 72, -6, 108])
Vol=109 -> ([2, 42, 83, -17, 108])
Vol=109 -> ([2, 45, 83, -20, 108])
Vol=109 -> ([2, 48, 66, -6, 108])
Vol=109 -> ([2, 50, 68, -10, 108])
Vol=109 -> ([2, 51, 65, -8, 108])
Vol=109 -> ([2, 51, 77, -20, 108])
Vol=109 -> ([2, 56, 64, -12, 108])
Vol=109 -> ([2, 57, 61, -10, 108])
Vol=109 -> ([2, 57, 69, -18, 108])
Vol=109 -> ([2, 57, 71, -20, 108])
Vol=109 -> ([2, 59, 67, -18, 108])
Vol=109 -> ([2, 60, 68, -20, 108])
Vol=109 -> ([2, 61, 73, -26, 108])
Vol=109 -> ([2, 62, 69, -23, 108])
Vol=109 -> ([2, 63, 72, -27, 108])
Vol=109 -> ([2, 63, 75, -30, 108])
Vol=109 -> ([2, 65, 71, -28, 108])
Vol=109 -> ([3, 5, 29, 73, 108])
Vol=109 -> ([3, 5, 44, 58, 108])
Vol=109 -> ([3, 40, 82, -15, 108])
Vol=109 -> ([3, 41, 81, -15, 108])
Vol=110 -> ([2, 13, 45, 51, 109])
Vol=110 -> ([2, 21, 41, 47, 109])
Vol=110 -> ([2, 23, 41, 45, 109])
Vol=110 -> ([2, 51, 75, -17, 109])
Vol=110 -> ([2, 51, 81, -23, 109])
Vol=111 -> ([2, 7, 13, 90, 110])
Vol=111 -> ([2, 13, 38, 59, 110])
Vol=111 -> ([2, 16, 98, -4, 110])
Vol=111 -> ([2, 20, 31, 59, 110])
Vol=111 -> ([2, 28, 86, -4, 110])
Vol=111 -> ([2, 40, 79, -9, 110])
Vol=111 -> ([2, 43, 85, -18, 110])
Vol=111 -> ([2, 49, 75, -14, 110])
Vol=111 -> ([2, 49, 79, -18, 110])
Vol=111 -> ([2, 50, 70, -10, 110])
Vol=111 -> ([2, 59, 65, -14, 110])
Vol=111 -> ([2, 60, 70, -20, 110])
Vol=111 -> ([2, 61, 71, -22, 110])
Vol=112 -> ([2, 5, 47, 59, 111])
Vol=112 -> ([2, 17, 25, 69, 111])
Vol=113 -> ([2, 3, 11, 98, 112])
Vol=113 -> ([2, 5, 36, 71, 112])
Vol=113 -> ([2, 7, 13, 92, 112])
Vol=113 -> ([2, 7, 32, 73, 112])
Vol=113 -> ([2, 9, 17, 86, 112])
Vol=113 -> ([2, 9, 26, 77, 112])
Vol=113 -> ([2, 9, 44, 59, 112])
Vol=113 -> ([2, 11, 43, 58, 112])
Vol=113 -> ([2, 15, 29, 68, 112])
Vol=113 -> ([2, 18, 35, 59, 112])
Vol=113 -> ([2, 18, 100, -6, 112])
Vol=113 -> ([2, 20, 96, -4, 112])
Vol=113 -> ([2, 21, 29, 62, 112])
Vol=113 -> ([2, 21, 41, 50, 112])
Vol=113 -> ([2, 24, 92, -4, 112])
Vol=113 -> ([2, 26, 35, 51, 112])
Vol=113 -> ([2, 27, 91, -6, 112])
Vol=113 -> ([2, 30, 92, -10, 112])
Vol=113 -> ([2, 32, 84, -4, 112])
Vol=113 -> ([2, 32, 88, -8, 112])
Vol=113 -> ([2, 33, 91, -12, 112])
Vol=113 -> ([2, 35, 91, -14, 112])
Vol=113 -> ([2, 36, 82, -6, 112])
Vol=113 -> ([2, 37, 83, -8, 112])
Vol=113 -> ([2, 37, 85, -10, 112])
Vol=113 -> ([2, 43, 85, -16, 112])
Vol=113 -> ([2, 44, 72, -4, 112])
Vol=113 -> ([2, 47, 85, -20, 112])
Vol=113 -> ([2, 48, 68, -4, 112])
Vol=113 -> ([2, 50, 82, -20, 112])
Vol=113 -> ([2, 51, 73, -12, 112])
Vol=113 -> ([2, 52, 70, -10, 112])
Vol=113 -> ([2, 52, 83, -23, 112])
Vol=113 -> ([2, 53, 67, -8, 112])
Vol=113 -> ([2, 58, 72, -18, 112])
Vol=113 -> ([2, 60, 78, -26, 112])
Vol=113 -> ([2, 64, 72, -24, 112])
Vol=113 -> ([2, 65, 73, -26, 112])
Vol=113 -> ([3, 5, 38, 68, 112])
Vol=113 -> ([3, 17, 32, 62, 112])
Vol=114 -> ([2, 7, 13, 93, 113])
Vol=114 -> ([2, 9, 31, 73, 113])
Vol=114 -> ([2, 25, 39, 49, 113])
Vol=114 -> ([2, 55, 71, -13, 113])
Vol=115 -> ([2, 7, 36, 71, 114])
Vol=115 -> ([2, 11, 30, 73, 114])
Vol=115 -> ([2, 16, 102, -4, 114])
Vol=115 -> ([2, 18, 102, -6, 114])
Vol=115 -> ([2, 19, 32, 63, 114])
Vol=115 -> ([2, 21, 99, -6, 114])
Vol=115 -> ([2, 21, 101, -8, 114])
Vol=115 -> ([2, 24, 98, -8, 114])
Vol=115 -> ([2, 28, 90, -4, 114])
Vol=115 -> ([2, 29, 93, -8, 114])
Vol=115 -> ([2, 33, 87, -6, 114])
Vol=115 -> ([2, 44, 87, -17, 114])
Vol=115 -> ([2, 47, 89, -22, 114])
Vol=115 -> ([2, 49, 74, -9, 114])
Vol=115 -> ([2, 49, 83, -18, 114])
Vol=115 -> ([2, 51, 77, -14, 114])
Vol=115 -> ([2, 53, 71, -10, 114])
Vol=115 -> ([2, 54, 68, -8, 114])
Vol=115 -> ([2, 61, 67, -14, 114])
Vol=115 -> ([2, 61, 81, -28, 114])
Vol=115 -> ([2, 63, 73, -22, 114])
Vol=116 -> ([2, 5, 49, 61, 115])
Vol=116 -> ([2, 7, 13, 95, 115])
Vol=116 -> ([2, 9, 17, 89, 115])
Vol=116 -> ([2, 11, 21, 83, 115])
Vol=116 -> ([2, 19, 25, 71, 115])
Vol=116 -> ([2, 25, 41, 49, 115])
Vol=116 -> ([2, 27, 35, 53, 115])
Vol=116 -> ([2, 27, 41, 47, 115])
Vol=116 -> ([2, 45, 85, -15, 115])
Vol=116 -> ([2, 51, 79, -15, 115])
Vol=116 -> ([2, 53, 85, -23, 115])
Vol=117 -> ([2, 5, 32, 79, 116])
Vol=117 -> ([2, 11, 43, 62, 116])
Vol=117 -> ([2, 23, 103, -10, 116])
Vol=117 -> ([2, 24, 31, 61, 116])
Vol=117 -> ([2, 24, 100, -8, 116])
Vol=117 -> ([2, 32, 88, -4, 116])
Vol=117 -> ([2, 42, 88, -14, 116])
Vol=117 -> ([2, 43, 85, -12, 116])
Vol=117 -> ([2, 44, 76, -4, 116])
Vol=117 -> ([2, 53, 83, -20, 116])
Vol=118 -> ([2, 9, 17, 91, 117])
Vol=118 -> ([2, 11, 21, 85, 117])
Vol=118 -> ([2, 11, 41, 65, 117])
Vol=118 -> ([2, 13, 25, 79, 117])
Vol=118 -> ([2, 21, 41, 55, 117])
Vol=118 -> ([2, 21, 43, 53, 117])
Vol=118 -> ([2, 25, 43, 49, 117])
Vol=118 -> ([2, 29, 37, 51, 117])
Vol=118 -> ([2, 55, 87, -25, 117])
Vol=119 -> ([2, 3, 29, 86, 118])
Vol=119 -> ([2, 3, 41, 74, 118])
Vol=119 -> ([2, 9, 22, 87, 118])
Vol=119 -> ([2, 9, 47, 62, 118])
Vol=119 -> ([2, 13, 19, 86, 118])
Vol=119 -> ([2, 13, 30, 75, 118])
Vol=119 -> ([2, 13, 45, 60, 118])
Vol=119 -> ([2, 16, 31, 71, 118])
Vol=119 -> ([2, 19, 37, 62, 118])
Vol=119 -> ([2, 23, 45, 50, 118])
Vol=119 -> ([2, 36, 88, -6, 118])
Vol=119 -> ([2, 39, 97, -18, 118])
Vol=119 -> ([2, 44, 82, -8, 118])
Vol=119 -> ([2, 45, 89, -16, 118])
Vol=119 -> ([2, 46, 83, -11, 118])
Vol=119 -> ([2, 52, 82, -16, 118])
Vol=119 -> ([2, 55, 73, -10, 118])
Vol=119 -> ([2, 61, 75, -18, 118])
Vol=119 -> ([2, 64, 72, -18, 118])
Vol=119 -> ([2, 64, 81, -27, 118])
Vol=119 -> ([3, 5, 38, 74, 118])
Vol=119 -> ([3, 8, 47, 62, 118])
Vol=120 -> ([2, 9, 37, 73, 119])
Vol=120 -> ([2, 13, 25, 81, 119])
Vol=120 -> ([2, 29, 41, 49, 119])
Vol=121 -> ([2, 7, 13, 100, 120])
Vol=121 -> ([2, 9, 17, 94, 120])
Vol=121 -> ([2, 16, 108, -4, 120])
Vol=121 -> ([2, 17, 36, 67, 120])
Vol=121 -> ([2, 17, 42, 61, 120])
Vol=121 -> ([2, 19, 34, 67, 120])
Vol=121 -> ([2, 23, 29, 68, 120])
Vol=121 -> ([2, 43, 85, -8, 120])
Vol=121 -> ([2, 46, 84, -10, 120])
Vol=121 -> ([2, 47, 93, -20, 120])
Vol=121 -> ([2, 48, 78, -6, 120])
Vol=121 -> ([2, 51, 89, -20, 120])
Vol=121 -> ([2, 52, 72, -4, 120])
Vol=121 -> ([2, 53, 83, -16, 120])
Vol=121 -> ([2, 63, 67, -10, 120])
Vol=121 -> ([2, 64, 70, -14, 120])
Vol=121 -> ([2, 64, 84, -28, 120])
Vol=121 -> ([3, 8, 14, 97, 120])
Vol=122 -> ([2, 5, 39, 77, 121])
Vol=122 -> ([2, 7, 13, 101, 121])
Vol=122 -> ([2, 11, 43, 67, 121])
Vol=122 -> ([2, 13, 25, 83, 121])
Vol=122 -> ([2, 19, 27, 75, 121])
Vol=122 -> ([2, 27, 41, 53, 121])
Vol=122 -> ([2, 29, 35, 57, 121])
Vol=122 -> ([2, 45, 89, -13, 121])
Vol=122 -> ([2, 55, 89, -23, 121])
Vol=123 -> ([2, 5, 14, 103, 122])
Vol=123 -> ([2, 11, 28, 83, 122])
Vol=123 -> ([2, 19, 33, 70, 122])
Vol=123 -> ([2, 19, 37, 66, 122])
Vol=123 -> ([2, 20, 106, -4, 122])
Vol=123 -> ([2, 21, 34, 67, 122])
Vol=123 -> ([2, 21, 109, -8, 122])
Vol=123 -> ([2, 29, 101, -8, 122])
Vol=123 -> ([2, 32, 98, -8, 122])
Vol=123 -> ([2, 42, 94, -14, 122])
Vol=123 -> ([2, 50, 76, -4, 122])
Vol=123 -> ([2, 58, 72, -8, 122])
Vol=123 -> ([2, 64, 68, -10, 122])
Vol=123 -> ([2, 65, 76, -19, 122])
Vol=123 -> ([2, 70, 78, -26, 122])
Vol=123 -> ([2, 71, 85, -34, 122])
Vol=123 -> ([2, 73, 77, -28, 122])
Vol=124 -> ([2, 3, 11, 109, 123])
Vol=124 -> ([2, 5, 37, 81, 123])
Vol=124 -> ([2, 7, 13, 103, 123])
Vol=124 -> ([2, 13, 25, 85, 123])
Vol=124 -> ([2, 19, 37, 67, 123])
Vol=124 -> ([2, 23, 45, 55, 123])
Vol=124 -> ([2, 57, 77, -11, 123])
Vol=124 -> ([2, 57, 85, -19, 123])
Vol=125 -> ([2, 7, 41, 76, 124])
Vol=125 -> ([2, 9, 26, 89, 124])
Vol=125 -> ([2, 11, 21, 92, 124])
Vol=125 -> ([2, 12, 23, 89, 124])
Vol=125 -> ([2, 13, 32, 79, 124])
Vol=125 -> ([2, 17, 33, 74, 124])
Vol=125 -> ([2, 18, 112, -6, 124])
Vol=125 -> ([2, 19, 37, 68, 124])
Vol=125 -> ([2, 24, 106, -6, 124])
Vol=125 -> ([2, 27, 44, 53, 124])
Vol=125 -> ([2, 41, 99, -16, 124])
Vol=125 -> ([2, 42, 96, -14, 124])
Vol=125 -> ([2, 45, 91, -12, 124])
Vol=125 -> ([2, 46, 86, -8, 124])
Vol=125 -> ([2, 48, 95, -19, 124])
Vol=125 -> ([2, 49, 97, -22, 124])
Vol=125 -> ([2, 51, 97, -24, 124])
Vol=125 -> ([2, 53, 91, -20, 124])
Vol=125 -> ([2, 56, 72, -4, 124])
Vol=125 -> ([2, 57, 79, -12, 124])
Vol=125 -> ([2, 58, 76, -10, 124])
Vol=125 -> ([2, 59, 73, -8, 124])
Vol=125 -> ([2, 64, 72, -12, 124])
Vol=125 -> ([2, 67, 89, -32, 124])
Vol=125 -> ([3, 8, 14, 101, 124])
Vol=127 -> ([2, 7, 13, 106, 126])
Vol=127 -> ([2, 13, 46, 67, 126])
Vol=127 -> ([2, 16, 114, -4, 126])
Vol=127 -> ([2, 20, 39, 67, 126])
Vol=127 -> ([2, 22, 29, 75, 126])
Vol=127 -> ([2, 24, 110, -8, 126])
Vol=127 -> ([2, 25, 34, 67, 126])
Vol=127 -> ([2, 25, 37, 64, 126])
Vol=127 -> ([2, 32, 98, -4, 126])
Vol=127 -> ([2, 36, 96, -6, 126])
Vol=127 -> ([2, 40, 94, -8, 126])
Vol=127 -> ([2, 45, 89, -8, 126])
Vol=127 -> ([2, 47, 93, -14, 126])
Vol=127 -> ([2, 48, 84, -6, 126])
Vol=127 -> ([2, 48, 88, -10, 126])
Vol=127 -> ([2, 58, 80, -12, 126])
Vol=127 -> ([2, 65, 79, -18, 126])
Vol=127 -> ([2, 65, 85, -24, 126])
Vol=127 -> ([2, 66, 70, -10, 126])
Vol=127 -> ([2, 66, 90, -30, 126])
Vol=127 -> ([2, 67, 73, -14, 126])
Vol=127 -> ([2, 71, 85, -30, 126])
Vol=127 -> ([2, 72, 78, -24, 126])
Vol=127 -> ([3, 5, 53, 67, 126])
Vol=128 -> ([2, 3, 11, 113, 127])
Vol=128 -> ([2, 5, 41, 81, 127])
Vol=128 -> ([2, 7, 37, 83, 127])
Vol=128 -> ([2, 9, 17, 101, 127])
Vol=128 -> ([2, 9, 49, 69, 127])
Vol=128 -> ([2, 19, 29, 79, 127])
Vol=128 -> ([2, 27, 47, 53, 127])
Vol=128 -> ([2, 47, 93, -13, 127])
Vol=128 -> ([2, 59, 79, -11, 127])
Vol=129 -> ([2, 5, 44, 79, 128])
Vol=129 -> ([2, 7, 13, 108, 128])
Vol=129 -> ([2, 17, 44, 67, 128])
Vol=129 -> ([2, 24, 112, -8, 128])
Vol=129 -> ([2, 27, 34, 67, 128])
Vol=129 -> ([2, 28, 104, -4, 128])
Vol=129 -> ([2, 40, 98, -10, 128])
Vol=129 -> ([2, 49, 97, -18, 128])
Vol=129 -> ([2, 53, 89, -14, 128])
Vol=129 -> ([2, 55, 83, -10, 128])
Vol=129 -> ([2, 55, 93, -20, 128])
Vol=129 -> ([2, 56, 80, -8, 128])
Vol=129 -> ([2, 61, 75, -8, 128])
Vol=129 -> ([2, 67, 71, -10, 128])
Vol=129 -> ([2, 69, 82, -23, 128])
Vol=129 -> ([2, 70, 87, -29, 128])
Vol=129 -> ([2, 71, 77, -20, 128])
Vol=130 -> ([2, 7, 41, 81, 129])
Vol=130 -> ([2, 7, 53, 69, 129])
Vol=131 -> ([2, 3, 32, 95, 130])
Vol=131 -> ([2, 9, 17, 104, 130])
Vol=131 -> ([2, 16, 118, -4, 130])
Vol=131 -> ([2, 17, 33, 80, 130])
Vol=131 -> ([2, 17, 43, 70, 130])
Vol=131 -> ([2, 18, 118, -6, 130])
Vol=131 -> ([2, 21, 41, 68, 130])
Vol=131 -> ([2, 21, 115, -6, 130])
Vol=131 -> ([2, 21, 117, -8, 130])
Vol=131 -> ([2, 23, 36, 71, 130])
Vol=131 -> ([2, 23, 117, -10, 130])
Vol=131 -> ([2, 30, 110, -10, 130])
Vol=131 -> ([2, 32, 102, -4, 130])
Vol=131 -> ([2, 36, 43, 51, 130])
Vol=131 -> ([2, 37, 107, -14, 130])
Vol=131 -> ([2, 42, 94, -6, 130])
Vol=131 -> ([2, 46, 103, -19, 130])
Vol=131 -> ([2, 47, 93, -10, 130])
Vol=131 -> ([2, 48, 90, -8, 130])
Vol=131 -> ([2, 50, 99, -19, 130])
Vol=131 -> ([2, 51, 101, -22, 130])
Vol=131 -> ([2, 53, 85, -8, 130])
Vol=131 -> ([2, 60, 82, -12, 130])
Vol=131 -> ([2, 62, 76, -8, 130])
Vol=131 -> ([2, 67, 84, -21, 130])
Vol=131 -> ([2, 69, 93, -32, 130])
Vol=131 -> ([2, 72, 82, -24, 130])
Vol=131 -> ([2, 76, 81, -27, 130])
Vol=131 -> ([2, 77, 85, -32, 130])
Vol=132 -> ([2, 5, 37, 89, 131])
Vol=132 -> ([2, 7, 13, 111, 131])
Vol=132 -> ([2, 13, 45, 73, 131])
Vol=132 -> ([2, 25, 49, 57, 131])
Vol=132 -> ([2, 51, 97, -17, 131])
Vol=133 -> ([2, 9, 17, 106, 132])
Vol=133 -> ([2, 17, 48, 67, 132])
Vol=133 -> ([2, 18, 120, -6, 132])
Vol=133 -> ([2, 20, 116, -4, 132])
Vol=133 -> ([2, 23, 41, 68, 132])
Vol=133 -> ([2, 36, 100, -4, 132])
Vol=133 -> ([2, 48, 100, -16, 132])
Vol=133 -> ([2, 50, 92, -10, 132])
Vol=133 -> ([2, 51, 87, -6, 132])
Vol=133 -> ([2, 51, 101, -20, 132])
Vol=133 -> ([2, 59, 89, -16, 132])
Vol=133 -> ([2, 62, 80, -10, 132])
Vol=133 -> ([2, 69, 86, -23, 132])
Vol=133 -> ([2, 73, 85, -26, 132])
Vol=134 -> ([2, 7, 13, 113, 133])
Vol=134 -> ([2, 7, 39, 87, 133])
Vol=134 -> ([2, 11, 41, 81, 133])
Vol=134 -> ([2, 13, 25, 95, 133])
Vol=134 -> ([2, 25, 49, 59, 133])
Vol=134 -> ([2, 31, 41, 61, 133])
Vol=134 -> ([2, 59, 91, -17, 133])
Vol=134 -> ([2, 65, 85, -17, 133])
Vol=135 -> ([2, 7, 13, 114, 134])
Vol=135 -> ([2, 19, 29, 86, 134])
Vol=135 -> ([2, 52, 103, -21, 134])
Vol=135 -> ([2, 61, 87, -14, 134])
Vol=135 -> ([2, 64, 78, -8, 134])
Vol=135 -> ([2, 73, 83, -22, 134])
Vol=136 -> ([2, 11, 37, 87, 135])
Vol=136 -> ([2, 13, 25, 97, 135])
Vol=136 -> ([2, 15, 29, 91, 135])
Vol=136 -> ([2, 25, 49, 61, 135])
Vol=136 -> ([2, 29, 49, 57, 135])
Vol=136 -> ([2, 63, 93, -21, 135])
Vol=137 -> ([2, 5, 44, 87, 136])
Vol=137 -> ([2, 7, 13, 116, 136])
Vol=137 -> ([2, 9, 49, 78, 136])
Vol=137 -> ([2, 11, 21, 104, 136])
Vol=137 -> ([2, 13, 36, 87, 136])
Vol=137 -> ([2, 16, 43, 77, 136])
Vol=137 -> ([2, 16, 124, -4, 136])
Vol=137 -> ([2, 19, 37, 80, 136])
Vol=137 -> ([2, 21, 37, 78, 136])
Vol=137 -> ([2, 21, 41, 74, 136])
Vol=137 -> ([2, 23, 38, 75, 136])
Vol=137 -> ([2, 24, 116, -4, 136])
Vol=137 -> ([2, 26, 37, 73, 136])
Vol=137 -> ([2, 29, 36, 71, 136])
Vol=137 -> ([2, 29, 115, -8, 136])
Vol=137 -> ([2, 36, 112, -12, 136])
Vol=137 -> ([2, 45, 99, -8, 136])
Vol=137 -> ([2, 45, 103, -12, 136])
Vol=137 -> ([2, 48, 100, -12, 136])
Vol=137 -> ([2, 53, 93, -10, 136])
Vol=137 -> ([2, 53, 105, -22, 136])
Vol=137 -> ([2, 57, 103, -24, 136])
Vol=137 -> ([2, 72, 88, -24, 136])
Vol=137 -> ([2, 74, 93, -31, 136])
Vol=137 -> ([2, 78, 84, -26, 136])
Vol=137 -> ([2, 78, 87, -29, 136])
Vol=137 -> ([2, 81, 87, -32, 136])
Vol=137 -> ([3, 5, 58, 72, 136])
Vol=138 -> ([2, 13, 25, 99, 137])
Vol=138 -> ([2, 21, 31, 85, 137])
Vol=139 -> ([2, 3, 11, 124, 138])
Vol=139 -> ([2, 5, 42, 91, 138])
Vol=139 -> ([2, 11, 32, 95, 138])
Vol=139 -> ([2, 13, 51, 74, 138])
Vol=139 -> ([2, 17, 50, 71, 138])
Vol=139 -> ([2, 19, 37, 82, 138])
Vol=139 -> ([2, 21, 123, -6, 138])
Vol=139 -> ([2, 21, 125, -8, 138])
Vol=139 -> ([2, 22, 43, 73, 138])
Vol=139 -> ([2, 24, 122, -8, 138])
Vol=139 -> ([2, 30, 114, -6, 138])
Vol=139 -> ([2, 32, 43, 63, 138])
Vol=139 -> ([2, 36, 114, -12, 138])
Vol=139 -> ([2, 39, 105, -6, 138])
Vol=139 -> ([2, 43, 113, -18, 138])
Vol=139 -> ([2, 50, 99, -11, 138])
Vol=139 -> ([2, 51, 101, -14, 138])
Vol=139 -> ([2, 53, 105, -20, 138])
Vol=139 -> ([2, 57, 107, -26, 138])
Vol=139 -> ([2, 59, 101, -22, 138])
Vol=139 -> ([2, 60, 84, -6, 138])
Vol=139 -> ([2, 61, 85, -8, 138])
Vol=139 -> ([2, 61, 95, -18, 138])
Vol=139 -> ([2, 61, 99, -22, 138])
Vol=139 -> ([2, 63, 89, -14, 138])
Vol=139 -> ([2, 65, 83, -10, 138])
Vol=139 -> ([2, 66, 80, -8, 138])
Vol=139 -> ([2, 71, 97, -30, 138])
Vol=139 -> ([2, 72, 84, -18, 138])
Vol=139 -> ([2, 72, 99, -33, 138])
Vol=139 -> ([2, 73, 99, -34, 138])
Vol=139 -> ([2, 74, 82, -18, 138])
Vol=139 -> ([2, 74, 96, -32, 138])
Vol=139 -> ([2, 77, 85, -24, 138])
Vol=139 -> ([2, 78, 86, -26, 138])
Vol=139 -> ([2, 85, 92, -39, 138])
Vol=139 -> ([3, 5, 59, 73, 138])
Vol=140 -> ([2, 9, 17, 113, 139])
Vol=140 -> ([2, 11, 43, 85, 139])
Vol=140 -> ([2, 13, 25, 101, 139])
Vol=140 -> ([2, 19, 33, 87, 139])
Vol=140 -> ([2, 31, 47, 61, 139])
Vol=141 -> ([2, 9, 40, 91, 140])
Vol=141 -> ([2, 24, 124, -8, 140])
Vol=141 -> ([2, 40, 110, -10, 140])
Vol=141 -> ([2, 52, 92, -4, 140])
Vol=141 -> ([2, 67, 81, -8, 140])
Vol=141 -> ([2, 73, 77, -10, 140])
Vol=142 -> ([2, 7, 13, 121, 141])
Vol=142 -> ([2, 11, 21, 109, 141])
Vol=142 -> ([2, 11, 39, 91, 141])
Vol=142 -> ([2, 15, 29, 97, 141])
Vol=142 -> ([2, 17, 33, 91, 141])
Vol=142 -> ([2, 23, 31, 87, 141])
Vol=142 -> ([2, 27, 53, 61, 141])
Vol=142 -> ([2, 31, 49, 61, 141])
Vol=142 -> ([2, 33, 43, 65, 141])
Vol=143 -> ([2, 9, 17, 116, 142])
Vol=143 -> ([2, 19, 37, 86, 142])
Vol=143 -> ([2, 20, 126, -4, 142])
Vol=143 -> ([2, 23, 40, 79, 142])
Vol=143 -> ([2, 28, 118, -4, 142])
Vol=143 -> ([2, 30, 122, -10, 142])
Vol=143 -> ([2, 31, 50, 61, 142])
Vol=143 -> ([2, 47, 105, -10, 142])
Vol=143 -> ([2, 47, 109, -14, 142])
Vol=143 -> ([2, 61, 109, -28, 142])
Vol=143 -> ([2, 67, 85, -10, 142])
Vol=143 -> ([2, 75, 81, -14, 142])
Vol=143 -> ([2, 85, 89, -32, 142])
Vol=144 -> ([2, 13, 51, 79, 143])
Vol=145 -> ([2, 7, 13, 124, 144])
Vol=145 -> ([2, 9, 17, 118, 144])
Vol=145 -> ([2, 13, 25, 106, 144])
Vol=145 -> ([2, 19, 37, 88, 144])
Vol=145 -> ([2, 27, 53, 64, 144])
Vol=145 -> ([2, 40, 108, -4, 144])
Vol=145 -> ([2, 51, 101, -8, 144])
Vol=145 -> ([2, 53, 105, -14, 144])
Vol=145 -> ([2, 56, 96, -8, 144])
Vol=145 -> ([2, 61, 107, -24, 144])
Vol=145 -> ([2, 67, 89, -12, 144])
Vol=145 -> ([2, 69, 83, -8, 144])
Vol=145 -> ([2, 78, 88, -22, 144])
Vol=145 -> ([2, 78, 99, -33, 144])
Vol=146 -> ([2, 11, 45, 89, 145])
Vol=146 -> ([2, 27, 53, 65, 145])
Vol=146 -> ([2, 35, 41, 69, 145])
Vol=146 -> ([2, 67, 91, -13, 145])
Vol=146 -> ([2, 69, 99, -23, 145])
Vol=147 -> ([2, 13, 25, 108, 146])
Vol=147 -> ([2, 16, 134, -4, 146])
Vol=147 -> ([2, 17, 50, 79, 146])
Vol=147 -> ([2, 19, 37, 90, 146])
Vol=147 -> ([2, 29, 43, 74, 146])
Vol=147 -> ([2, 29, 125, -8, 146])
Vol=147 -> ([2, 61, 111, -26, 146])
Vol=147 -> ([2, 76, 80, -10, 146])
Vol=147 -> ([2, 80, 86, -20, 146])
Vol=147 -> ([2, 83, 101, -38, 146])
Vol=148 -> ([2, 7, 13, 127, 147])
Vol=148 -> ([2, 9, 17, 121, 147])
Vol=148 -> ([2, 11, 41, 95, 147])
Vol=148 -> ([2, 23, 33, 91, 147])
Vol=148 -> ([2, 31, 55, 61, 147])
Vol=148 -> ([2, 35, 43, 69, 147])
Vol=148 -> ([2, 69, 109, -31, 147])
Vol=149 -> ([2, 7, 44, 97, 148])
Vol=149 -> ([2, 11, 21, 116, 148])
Vol=149 -> ([2, 18, 136, -6, 148])
Vol=149 -> ([2, 19, 54, 75, 148])
Vol=149 -> ([2, 20, 39, 89, 148])
Vol=149 -> ([2, 23, 45, 80, 148])
Vol=149 -> ([2, 24, 47, 77, 148])
Vol=149 -> ([2, 32, 39, 77, 148])
Vol=149 -> ([2, 32, 120, -4, 148])
Vol=149 -> ([2, 40, 112, -4, 148])
Vol=149 -> ([2, 54, 102, -8, 148])
Vol=149 -> ([2, 54, 112, -18, 148])
Vol=149 -> ([2, 57, 113, -22, 148])
Vol=149 -> ([2, 61, 115, -28, 148])
Vol=149 -> ([2, 65, 103, -20, 148])
Vol=149 -> ([2, 66, 108, -26, 148])
Vol=149 -> ([2, 68, 94, -14, 148])
Vol=149 -> ([2, 69, 91, -12, 148])
Vol=149 -> ([2, 70, 88, -10, 148])
Vol=149 -> ([2, 77, 81, -10, 148])
Vol=149 -> ([2, 78, 84, -14, 148])
Vol=149 -> ([2, 78, 96, -26, 148])
Vol=149 -> ([2, 81, 103, -36, 148])
Vol=149 -> ([2, 84, 92, -28, 148])
Vol=149 -> ([3, 5, 64, 78, 148])
Vol=149 -> ([3, 8, 14, 125, 148])
Vol=150 -> ([2, 7, 13, 129, 149])
Vol=150 -> ([2, 69, 103, -23, 149])
Vol=151 -> ([2, 7, 48, 95, 150])
Vol=151 -> ([2, 11, 21, 118, 150])
Vol=151 -> ([2, 18, 138, -6, 150])
Vol=151 -> ([2, 21, 41, 88, 150])
Vol=151 -> ([2, 23, 41, 86, 150])
Vol=151 -> ([2, 24, 134, -8, 150])
Vol=151 -> ([2, 26, 47, 77, 150])
Vol=151 -> ([2, 28, 41, 81, 150])
Vol=151 -> ([2, 41, 125, -16, 150])
Vol=151 -> ([2, 42, 114, -6, 150])
Vol=151 -> ([2, 53, 105, -8, 150])
Vol=151 -> ([2, 54, 114, -18, 150])
Vol=151 -> ([2, 57, 99, -6, 150])
Vol=151 -> ([2, 58, 115, -23, 150])
Vol=151 -> ([2, 59, 117, -26, 150])
Vol=151 -> ([2, 67, 101, -18, 150])
Vol=151 -> ([2, 72, 86, -8, 150])
Vol=151 -> ([2, 81, 96, -27, 150])
Vol=151 -> ([2, 86, 96, -32, 150])
Vol=152 -> ([2, 5, 49, 97, 151])
Vol=152 -> ([2, 5, 67, 79, 151])
Vol=152 -> ([2, 25, 33, 93, 151])
Vol=152 -> ([2, 27, 53, 71, 151])
Vol=152 -> ([2, 35, 47, 69, 151])
Vol=152 -> ([2, 69, 111, -29, 151])
Vol=153 -> ([2, 7, 13, 132, 152])
Vol=153 -> ([2, 11, 32, 109, 152])
Vol=153 -> ([2, 16, 140, -4, 152])
Vol=153 -> ([2, 55, 109, -12, 152])
Vol=153 -> ([2, 56, 100, -4, 152])
Vol=153 -> ([2, 58, 106, -12, 152])
Vol=153 -> ([2, 67, 105, -20, 152])
Vol=153 -> ([2, 67, 109, -24, 152])
Vol=153 -> ([2, 70, 96, -14, 152])
Vol=154 -> ([2, 5, 47, 101, 153])
Vol=154 -> ([2, 37, 43, 73, 153])
Vol=154 -> ([2, 71, 95, -13, 153])
Vol=155 -> ([2, 7, 13, 134, 154])
Vol=155 -> ([2, 9, 17, 128, 154])
Vol=155 -> ([2, 29, 57, 68, 154])
Vol=155 -> ([2, 32, 41, 81, 154])
Vol=155 -> ([2, 36, 130, -12, 154])
Vol=155 -> ([2, 48, 118, -12, 154])
Vol=155 -> ([2, 56, 106, -8, 154])
Vol=155 -> ([2, 57, 113, -16, 154])
Vol=155 -> ([2, 59, 117, -22, 154])
Vol=155 -> ([2, 61, 101, -8, 154])
Vol=155 -> ([2, 72, 94, -12, 154])
Vol=155 -> ([2, 74, 88, -8, 154])
Vol=156 -> ([2, 37, 45, 73, 155])
Vol=156 -> ([2, 73, 115, -33, 155])
Vol=157 -> ([2, 17, 40, 99, 156])
Vol=157 -> ([2, 25, 44, 87, 156])
Vol=157 -> ([2, 29, 41, 86, 156])
Vol=157 -> ([2, 31, 42, 83, 156])
Vol=157 -> ([2, 36, 132, -12, 156])
Vol=157 -> ([2, 54, 120, -18, 156])
Vol=157 -> ([2, 58, 108, -10, 156])
Vol=157 -> ([2, 61, 121, -26, 156])
Vol=157 -> ([2, 67, 101, -12, 156])
Vol=157 -> ([2, 72, 98, -14, 156])
Vol=157 -> ([2, 75, 89, -8, 156])
Vol=158 -> ([2, 7, 13, 137, 157])
Vol=158 -> ([2, 11, 21, 125, 157])
Vol=158 -> ([2, 11, 61, 85, 157])
Vol=158 -> ([2, 13, 43, 101, 157])
Vol=158 -> ([2, 15, 29, 113, 157])
Vol=158 -> ([2, 29, 57, 71, 157])
Vol=158 -> ([2, 33, 59, 65, 157])
Vol=158 -> ([2, 35, 53, 69, 157])
Vol=158 -> ([2, 75, 107, -25, 157])
Vol=158 -> ([2, 75, 117, -35, 157])
Vol=159 -> ([2, 13, 25, 120, 158])
Vol=159 -> ([2, 30, 43, 85, 158])
Vol=159 -> ([2, 42, 130, -14, 158])
Vol=159 -> ([2, 56, 116, -14, 158])
Vol=159 -> ([2, 56, 125, -23, 158])
Vol=159 -> ([2, 67, 117, -26, 158])
Vol=159 -> ([2, 82, 114, -38, 158])
Vol=159 -> ([2, 85, 95, -22, 158])
Vol=159 -> ([2, 89, 107, -38, 158])
Vol=160 -> ([2, 9, 17, 133, 159])
Vol=160 -> ([2, 37, 49, 73, 159])
Vol=160 -> ([2, 73, 117, -31, 159])
Vol=161 -> ([2, 13, 25, 122, 160])
Vol=161 -> ([2, 26, 51, 83, 160])
Vol=161 -> ([2, 44, 120, -4, 160])
Vol=161 -> ([2, 57, 113, -10, 160])
Vol=161 -> ([2, 59, 117, -16, 160])
Vol=161 -> ([2, 60, 104, -4, 160])
Vol=161 -> ([2, 61, 121, -22, 160])
Vol=161 -> ([2, 62, 123, -25, 160])
Vol=161 -> ([2, 68, 96, -4, 160])
Vol=161 -> ([2, 71, 109, -20, 160])
Vol=161 -> ([2, 73, 103, -16, 160])
Vol=161 -> ([2, 83, 87, -10, 160])
Vol=161 -> ([2, 87, 99, -26, 160])
Vol=163 -> ([2, 7, 13, 142, 162])
Vol=163 -> ([2, 11, 21, 130, 162])
Vol=163 -> ([2, 13, 25, 124, 162])
Vol=163 -> ([2, 16, 150, -4, 162])
Vol=163 -> ([2, 17, 42, 103, 162])
Vol=163 -> ([2, 21, 41, 100, 162])
Vol=163 -> ([2, 23, 35, 104, 162])
Vol=163 -> ([2, 24, 146, -8, 162])
Vol=163 -> ([2, 25, 49, 88, 162])
Vol=163 -> ([2, 40, 126, -4, 162])
Vol=163 -> ([2, 45, 123, -6, 162])
Vol=163 -> ([2, 60, 112, -10, 162])
Vol=163 -> ([2, 67, 125, -30, 162])
Vol=163 -> ([2, 77, 95, -10, 162])
Vol=163 -> ([2, 84, 106, -28, 162])
Vol=163 -> ([2, 87, 104, -29, 162])
Vol=163 -> ([2, 88, 111, -37, 162])
Vol=164 -> ([2, 9, 67, 87, 163])
Vol=164 -> ([2, 13, 45, 105, 163])
Vol=164 -> ([2, 25, 37, 101, 163])
Vol=164 -> ([2, 31, 61, 71, 163])
Vol=164 -> ([2, 35, 59, 69, 163])
Vol=164 -> ([2, 61, 121, -19, 163])
Vol=165 -> ([2, 73, 111, -20, 164])
Vol=166 -> ([2, 7, 13, 145, 165])
Vol=166 -> ([2, 13, 51, 101, 165])
Vol=166 -> ([2, 15, 59, 91, 165])
Vol=166 -> ([2, 29, 57, 79, 165])
Vol=166 -> ([2, 35, 61, 69, 165])
Vol=166 -> ([2, 61, 121, -17, 165])
Vol=166 -> ([2, 73, 113, -21, 165])
Vol=167 -> ([2, 5, 54, 107, 166])
Vol=167 -> ([2, 9, 17, 140, 166])
Vol=167 -> ([2, 11, 52, 103, 166])
Vol=167 -> ([2, 15, 29, 122, 166])
Vol=167 -> ([2, 18, 154, -6, 166])
Vol=167 -> ([2, 29, 46, 91, 166])
Vol=167 -> ([2, 31, 61, 74, 166])
Vol=167 -> ([2, 33, 49, 84, 166])
Vol=167 -> ([2, 46, 55, 65, 166])
Vol=167 -> ([2, 60, 119, -13, 166])
Vol=167 -> ([2, 60, 126, -20, 166])
Vol=167 -> ([2, 61, 121, -16, 166])
Vol=167 -> ([2, 71, 121, -26, 166])
Vol=167 -> ([2, 73, 115, -22, 166])
Vol=167 -> ([2, 73, 119, -26, 166])
Vol=167 -> ([2, 77, 103, -14, 166])
Vol=167 -> ([2, 80, 94, -8, 166])
Vol=167 -> ([2, 86, 90, -10, 166])
Vol=168 -> ([2, 13, 25, 129, 167])
Vol=168 -> ([2, 31, 61, 75, 167])
Vol=168 -> ([2, 37, 57, 73, 167])
Vol=169 -> ([2, 11, 48, 109, 168])
Vol=169 -> ([2, 23, 45, 100, 168])
Vol=169 -> ([2, 27, 53, 88, 168])
Vol=169 -> ([2, 36, 136, -4, 168])
Vol=169 -> ([2, 37, 44, 87, 168])
Vol=169 -> ([2, 48, 132, -12, 168])
Vol=169 -> ([2, 60, 128, -20, 168])
Vol=169 -> ([2, 69, 131, -32, 168])
Vol=169 -> ([2, 75, 113, -20, 168])
Vol=169 -> ([2, 79, 101, -12, 168])
Vol=169 -> ([2, 80, 98, -10, 168])
Vol=169 -> ([2, 96, 108, -36, 168])
Vol=169 -> ([3, 5, 74, 88, 168])
Vol=170 -> ([2, 11, 21, 137, 169])
Vol=170 -> ([2, 13, 25, 131, 169])
Vol=171 -> ([2, 7, 13, 150, 170])
Vol=171 -> ([2, 37, 60, 73, 170])
Vol=171 -> ([2, 79, 105, -14, 170])
Vol=171 -> ([2, 82, 96, -8, 170])
Vol=171 -> ([2, 92, 104, -26, 170])
Vol=171 -> ([2, 96, 106, -32, 170])
Vol=172 -> ([2, 9, 17, 145, 171])
Vol=172 -> ([2, 13, 53, 105, 171])
Vol=172 -> ([2, 17, 59, 95, 171])
Vol=173 -> ([2, 11, 54, 107, 172])
Vol=173 -> ([2, 19, 44, 109, 172])
Vol=173 -> ([2, 30, 152, -10, 172])
Vol=173 -> ([2, 32, 47, 93, 172])
Vol=173 -> ([2, 36, 148, -12, 172])
Vol=173 -> ([2, 57, 125, -10, 172])
Vol=173 -> ([2, 57, 127, -12, 172])
Vol=173 -> ([2, 62, 118, -8, 172])
Vol=173 -> ([2, 66, 131, -25, 172])
Vol=173 -> ([2, 67, 133, -28, 172])
Vol=173 -> ([2, 81, 103, -12, 172])
Vol=173 -> ([2, 82, 100, -10, 172])
Vol=173 -> ([2, 83, 97, -8, 172])
Vol=173 -> ([2, 92, 120, -40, 172])
Vol=173 -> ([2, 93, 110, -31, 172])
Vol=174 -> ([2, 7, 13, 153, 173])
Vol=174 -> ([2, 19, 37, 117, 173])
Vol=174 -> ([2, 79, 127, -33, 173])
Vol=175 -> ([2, 24, 158, -8, 174])
Vol=175 -> ([2, 27, 53, 94, 174])
Vol=175 -> ([2, 48, 132, -6, 174])
Vol=175 -> ([2, 61, 121, -8, 174])
Vol=175 -> ([2, 79, 113, -18, 174])
Vol=175 -> ([2, 89, 109, -24, 174])
Vol=175 -> ([2, 92, 123, -41, 174])
Vol=175 -> ([2, 96, 110, -32, 174])
Vol=176 -> ([2, 7, 13, 155, 175])
Vol=176 -> ([2, 19, 37, 119, 175])
Vol=176 -> ([2, 21, 41, 113, 175])
Vol=176 -> ([2, 37, 65, 73, 175])
Vol=177 -> ([2, 13, 25, 138, 176])
Vol=177 -> ([2, 60, 136, -20, 176])
Vol=177 -> ([2, 67, 133, -24, 176])
Vol=177 -> ([2, 85, 99, -8, 176])
Vol=177 -> ([2, 97, 113, -34, 176])
Vol=178 -> ([2, 33, 65, 79, 177])
Vol=178 -> ([2, 41, 55, 81, 177])
Vol=179 -> ([2, 7, 13, 158, 178])
Vol=179 -> ([2, 13, 25, 140, 178])
Vol=179 -> ([2, 16, 166, -4, 178])
Vol=179 -> ([2, 19, 46, 113, 178])
Vol=179 -> ([2, 23, 45, 110, 178])
Vol=179 -> ([2, 24, 47, 107, 178])
Vol=179 -> ([2, 29, 57, 92, 178])
Vol=179 -> ([2, 33, 47, 98, 178])
Vol=179 -> ([2, 44, 138, -4, 178])
Vol=179 -> ([2, 64, 122, -8, 178])
Vol=179 -> ([2, 68, 124, -14, 178])
Vol=179 -> ([2, 73, 139, -34, 178])
Vol=179 -> ([2, 79, 121, -22, 178])
Vol=179 -> ([2, 82, 112, -16, 178])
Vol=179 -> ([2, 84, 106, -12, 178])
Vol=179 -> ([2, 85, 103, -10, 178])
Vol=179 -> ([2, 92, 129, -43, 178])
Vol=179 -> ([2, 93, 116, -31, 178])
Vol=179 -> ([2, 102, 110, -34, 178])
Vol=179 -> ([2, 102, 114, -38, 178])
Vol=179 -> ([3, 5, 79, 93, 178])
Vol=180 -> ([2, 19, 37, 123, 179])
Vol=181 -> ([2, 13, 38, 129, 180])
Vol=181 -> ([2, 17, 48, 115, 180])
Vol=181 -> ([2, 31, 50, 99, 180])
Vol=181 -> ([2, 42, 152, -14, 180])
Vol=181 -> ([2, 48, 148, -16, 180])
Vol=181 -> ([2, 65, 129, -14, 180])
Vol=181 -> ([2, 70, 120, -10, 180])
Vol=181 -> ([2, 75, 137, -32, 180])
Vol=181 -> ([2, 77, 131, -28, 180])
Vol=181 -> ([2, 79, 129, -28, 180])
Vol=181 -> ([2, 84, 110, -14, 180])
Vol=181 -> ([2, 93, 97, -10, 180])
Vol=181 -> ([2, 102, 112, -34, 180])
Vol=182 -> ([2, 9, 17, 155, 181])
Vol=182 -> ([2, 17, 33, 131, 181])
Vol=182 -> ([2, 19, 37, 125, 181])
Vol=182 -> ([2, 43, 53, 85, 181])
Vol=182 -> ([2, 87, 135, -41, 181])
Vol=183 -> ([2, 25, 49, 108, 182])
Vol=183 -> ([2, 42, 154, -14, 182])
Vol=183 -> ([2, 67, 133, -18, 182])
Vol=183 -> ([2, 88, 102, -8, 182])
Vol=183 -> ([2, 96, 118, -32, 182])
Vol=184 -> ([2, 7, 13, 163, 183])
Vol=184 -> ([2, 11, 21, 151, 183])
Vol=184 -> ([2, 13, 25, 145, 183])
Vol=184 -> ([2, 13, 71, 99, 183])
Vol=184 -> ([2, 17, 65, 101, 183])
Vol=185 -> ([2, 18, 172, -6, 184])
Vol=185 -> ([2, 70, 128, -14, 184])
Vol=185 -> ([2, 79, 119, -14, 184])
Vol=185 -> ([2, 81, 127, -24, 184])
Vol=185 -> ([2, 86, 112, -14, 184])
Vol=185 -> ([2, 99, 118, -33, 184])
Vol=185 -> ([2, 102, 116, -34, 184])
Vol=186 -> ([2, 13, 25, 147, 185])
Vol=186 -> ([2, 43, 57, 85, 185])
Vol=187 -> ([2, 7, 13, 166, 186])
Vol=187 -> ([2, 15, 29, 142, 186])
Vol=187 -> ([2, 67, 133, -14, 186])
Vol=187 -> ([2, 71, 141, -26, 186])
Vol=187 -> ([2, 90, 104, -8, 186])
Vol=187 -> ([2, 96, 100, -10, 186])
Vol=187 -> ([2, 101, 115, -30, 186])
Vol=188 -> ([2, 17, 67, 103, 187])
Vol=188 -> ([2, 31, 41, 115, 187])
Vol=188 -> ([2, 41, 65, 81, 187])
Vol=188 -> ([2, 69, 137, -19, 187])
Vol=188 -> ([2, 87, 129, -29, 187])
Vol=189 -> ([2, 33, 52, 103, 188])
Vol=189 -> ([2, 40, 152, -4, 188])
Vol=190 -> ([2, 29, 43, 117, 189])
Vol=190 -> ([2, 91, 141, -43, 189])
Vol=191 -> ([2, 11, 21, 158, 190])
Vol=191 -> ([2, 27, 41, 122, 190])
Vol=191 -> ([2, 30, 59, 101, 190])
Vol=191 -> ([2, 36, 166, -12, 190])
Vol=191 -> ([2, 67, 133, -10, 190])
Vol=191 -> ([2, 73, 145, -28, 190])
Vol=191 -> ([2, 81, 139, -30, 190])
Vol=191 -> ([2, 104, 129, -43, 190])
Vol=192 -> ([2, 7, 13, 171, 191])
Vol=193 -> ([2, 13, 25, 154, 192])
Vol=193 -> ([2, 25, 49, 118, 192])
Vol=193 -> ([2, 31, 54, 107, 192])
Vol=193 -> ([2, 52, 144, -4, 192])
Vol=193 -> ([2, 70, 132, -10, 192])
Vol=193 -> ([2, 73, 145, -26, 192])
Vol=193 -> ([2, 79, 149, -36, 192])
Vol=193 -> ([2, 89, 119, -16, 192])
Vol=193 -> ([2, 91, 113, -12, 192])
Vol=193 -> ([2, 92, 110, -10, 192])
Vol=193 -> ([2, 93, 107, -8, 192])
Vol=193 -> ([2, 99, 126, -33, 192])
Vol=194 -> ([2, 9, 17, 167, 193])
Vol=194 -> ([2, 15, 29, 149, 193])
Vol=194 -> ([2, 21, 41, 131, 193])
Vol=196 -> ([2, 15, 29, 151, 195])
Vol=196 -> ([2, 47, 55, 93, 195])
Vol=196 -> ([2, 89, 143, -37, 195])
Vol=196 -> ([2, 93, 145, -43, 195])
Vol=197 -> ([2, 7, 13, 176, 196])
Vol=197 -> ([2, 13, 56, 127, 196])
Vol=197 -> ([2, 19, 52, 125, 196])
Vol=197 -> ([2, 56, 154, -14, 196])
Vol=197 -> ([2, 70, 134, -8, 196])
Vol=197 -> ([2, 77, 153, -34, 196])
Vol=197 -> ([2, 81, 151, -36, 196])
Vol=197 -> ([2, 83, 145, -32, 196])
Vol=197 -> ([2, 90, 124, -18, 196])
Vol=197 -> ([2, 91, 121, -16, 196])
Vol=197 -> ([2, 93, 115, -12, 196])
Vol=197 -> ([2, 108, 124, -36, 196])
Vol=197 -> ([2, 112, 126, -42, 196])
Vol=199 -> ([2, 9, 17, 172, 198])
Vol=199 -> ([2, 43, 70, 85, 198])
Vol=199 -> ([2, 69, 137, -8, 198])
Vol=199 -> ([2, 72, 150, -24, 198])
Vol=199 -> ([2, 73, 145, -20, 198])
Vol=199 -> ([2, 77, 153, -32, 198])
Vol=199 -> ([2, 87, 137, -26, 198])
Vol=199 -> ([2, 93, 119, -14, 198])
Vol=199 -> ([2, 96, 110, -8, 198])
Vol=199 -> ([2, 106, 138, -46, 198])
Vol=199 -> ([2, 109, 127, -38, 198])
Vol=200 -> ([2, 7, 13, 179, 199])
Vol=200 -> ([2, 21, 41, 137, 199])
Vol=200 -> ([2, 31, 45, 123, 199])
Vol=200 -> ([2, 37, 73, 89, 199])
Vol=201 -> ([2, 31, 61, 108, 200])
Vol=201 -> ([2, 42, 172, -14, 200])
Vol=201 -> ([2, 103, 107, -10, 200])
Vol=202 -> ([2, 13, 25, 163, 201])
Vol=202 -> ([2, 19, 37, 145, 201])
Vol=203 -> ([2, 18, 190, -6, 202])
Vol=203 -> ([2, 19, 54, 129, 202])
Vol=203 -> ([2, 54, 166, -18, 202])
Vol=203 -> ([2, 72, 138, -8, 202])
Vol=203 -> ([2, 78, 155, -31, 202])
Vol=203 -> ([2, 83, 157, -38, 202])
Vol=203 -> ([2, 97, 115, -10, 202])
Vol=204 -> ([2, 19, 37, 147, 203])
Vol=205 -> ([2, 7, 13, 184, 204])
Vol=205 -> ([2, 54, 168, -18, 204])
Vol=205 -> ([2, 78, 142, -16, 204])
Vol=205 -> ([2, 93, 131, -20, 204])
Vol=206 -> ([2, 19, 73, 113, 205])
Vol=206 -> ([2, 39, 77, 89, 205])
Vol=206 -> ([2, 43, 77, 85, 205])
Vol=206 -> ([2, 99, 139, -33, 205])
Vol=207 -> ([2, 106, 110, -10, 206])
Vol=207 -> ([2, 118, 132, -44, 206])
Vol=208 -> ([2, 17, 57, 133, 207])
Vol=209 -> ([2, 13, 25, 170, 208])
Vol=209 -> ([2, 27, 53, 128, 208])
Vol=209 -> ([2, 34, 67, 107, 208])
Vol=209 -> ([2, 56, 156, -4, 208])
Vol=209 -> ([2, 69, 151, -12, 208])
Vol=209 -> ([2, 72, 160, -24, 208])
Vol=209 -> ([2, 75, 149, -16, 208])
Vol=209 -> ([2, 79, 157, -28, 208])
Vol=209 -> ([2, 81, 161, -34, 208])
Vol=209 -> ([2, 101, 115, -8, 208])
Vol=211 -> ([2, 19, 37, 154, 210])
Vol=211 -> ([2, 37, 58, 115, 210])
Vol=211 -> ([2, 80, 146, -16, 210])
Vol=211 -> ([2, 98, 128, -16, 210])
Vol=212 -> ([2, 39, 77, 95, 211])
Vol=212 -> ([2, 49, 65, 97, 211])
Vol=213 -> ([2, 7, 13, 192, 212])
Vol=213 -> ([2, 91, 137, -16, 212])
Vol=213 -> ([2, 100, 126, -14, 212])
Vol=214 -> ([2, 45, 79, 89, 213])
Vol=214 -> ([2, 99, 147, -33, 213])
Vol=215 -> ([2, 33, 65, 116, 214])
Vol=215 -> ([2, 77, 153, -16, 214])
Vol=215 -> ([2, 78, 162, -26, 214])
Vol=215 -> ([2, 104, 118, -8, 214])
Vol=215 -> ([2, 116, 147, -49, 214])
Vol=216 -> ([2, 33, 49, 133, 215])
Vol=218 -> ([2, 7, 13, 197, 217])
Vol=218 -> ([2, 13, 25, 179, 217])
Vol=218 -> ([2, 17, 67, 133, 217])
Vol=218 -> ([2, 53, 59, 105, 217])
Vol=218 -> ([2, 99, 159, -41, 217])
Vol=219 -> ([2, 31, 47, 140, 218])
Vol=219 -> ([2, 97, 147, -26, 218])
Vol=219 -> ([2, 100, 138, -20, 218])
Vol=219 -> ([2, 106, 120, -8, 218])
Vol=220 -> ([2, 47, 79, 93, 219])
Vol=221 -> ([2, 81, 161, -22, 220])
Vol=221 -> ([2, 93, 163, -36, 220])
Vol=221 -> ([2, 105, 127, -12, 220])
Vol=222 -> ([2, 49, 75, 97, 221])
Vol=223 -> ([2, 15, 29, 178, 222])
Vol=223 -> ([2, 29, 57, 136, 222])
Vol=223 -> ([2, 77, 153, -8, 222])
Vol=223 -> ([2, 80, 152, -10, 222])
Vol=223 -> ([2, 102, 140, -20, 222])
Vol=223 -> ([2, 103, 137, -18, 222])
Vol=223 -> ([2, 107, 125, -10, 222])
Vol=225 -> ([2, 64, 176, -16, 224])
Vol=225 -> ([2, 109, 123, -8, 224])
Vol=226 -> ([2, 7, 13, 205, 225])
Vol=226 -> ([2, 21, 41, 163, 225])
Vol=226 -> ([2, 35, 51, 139, 225])
Vol=226 -> ([2, 103, 165, -43, 225])
Vol=227 -> ([2, 35, 69, 122, 226])
Vol=227 -> ([2, 49, 80, 97, 226])
Vol=227 -> ([2, 60, 186, -20, 226])
Vol=227 -> ([2, 80, 154, -8, 226])
Vol=227 -> ([2, 83, 165, -22, 226])
Vol=227 -> ([2, 84, 156, -14, 226])
Vol=227 -> ([2, 103, 145, -22, 226])
Vol=227 -> ([2, 107, 133, -14, 226])
Vol=227 -> ([2, 116, 120, -10, 226])
Vol=229 -> ([2, 48, 196, -16, 228])
Vol=229 -> ([2, 81, 161, -14, 228])
Vol=229 -> ([2, 88, 175, -35, 228])
Vol=229 -> ([2, 97, 167, -36, 228])
Vol=229 -> ([2, 107, 137, -16, 228])
Vol=229 -> ([2, 123, 146, -41, 228])
Vol=230 -> ([2, 19, 63, 147, 229])
Vol=230 -> ([2, 49, 83, 97, 229])
Vol=230 -> ([2, 53, 71, 105, 229])
Vol=232 -> ([2, 51, 79, 101, 231])
Vol=233 -> ([2, 17, 33, 182, 232])
Vol=233 -> ([2, 21, 41, 170, 232])
Vol=233 -> ([2, 41, 64, 127, 232])
Vol=233 -> ([2, 54, 196, -18, 232])
Vol=233 -> ([2, 84, 176, -28, 232])
Vol=233 -> ([2, 91, 181, -40, 232])
Vol=233 -> ([2, 95, 181, -44, 232])
Vol=233 -> ([2, 99, 169, -36, 232])
Vol=233 -> ([2, 112, 130, -10, 232])
Vol=234 -> ([2, 43, 85, 105, 233])
Vol=235 -> ([2, 89, 177, -32, 234])
Vol=235 -> ([2, 91, 181, -38, 234])
Vol=235 -> ([2, 114, 128, -8, 234])
Vol=237 -> ([2, 85, 169, -18, 236])
Vol=238 -> ([2, 45, 89, 103, 237])
Vol=238 -> ([2, 55, 73, 109, 237])
Vol=239 -> ([2, 7, 13, 218, 238])
Vol=239 -> ([2, 19, 37, 182, 238])
Vol=239 -> ([2, 99, 181, -42, 238])
Vol=241 -> ([2, 31, 61, 148, 240])
Vol=241 -> ([2, 37, 73, 130, 240])
Vol=241 -> ([2, 103, 155, -18, 240])
Vol=241 -> ([2, 110, 152, -22, 240])
Vol=241 -> ([2, 117, 131, -8, 240])
Vol=241 -> ([2, 132, 152, -44, 240])
Vol=244 -> ([2, 19, 75, 149, 243])
Vol=244 -> ([2, 45, 89, 109, 243])
Vol=245 -> ([2, 113, 151, -20, 244])
Vol=245 -> ([2, 117, 139, -12, 244])
Vol=245 -> ([2, 138, 152, -46, 244])
Vol=247 -> ([2, 35, 53, 158, 246])
Vol=247 -> ([2, 43, 68, 135, 246])
Vol=247 -> ([2, 101, 191, -46, 246])
Vol=248 -> ([2, 19, 37, 191, 247])
Vol=248 -> ([2, 23, 45, 179, 247])
Vol=248 -> ([2, 113, 181, -47, 247])
Vol=249 -> ([2, 91, 181, -24, 248])
Vol=249 -> ([2, 115, 153, -20, 248])
Vol=250 -> ([2, 23, 89, 137, 249])
Vol=251 -> ([2, 88, 170, -8, 250])
Vol=251 -> ([2, 95, 189, -34, 250])
Vol=251 -> ([2, 111, 169, -30, 250])
Vol=251 -> ([2, 122, 136, -8, 250])
Vol=251 -> ([2, 135, 160, -45, 250])
Vol=254 -> ([2, 123, 189, -59, 253])
Vol=256 -> ([2, 47, 93, 115, 255])
Vol=256 -> ([2, 59, 79, 117, 255])
Vol=257 -> ([2, 33, 65, 158, 256])
Vol=257 -> ([2, 54, 220, -18, 256])
Vol=257 -> ([2, 125, 139, -8, 256])
Vol=259 -> ([2, 60, 218, -20, 258])
Vol=259 -> ([2, 121, 155, -18, 258])
Vol=261 -> ([2, 19, 37, 204, 260])
Vol=263 -> ([2, 93, 185, -16, 262])
Vol=263 -> ([2, 100, 182, -20, 262])
Vol=263 -> ([2, 115, 181, -34, 262])
Vol=263 -> ([2, 120, 166, -24, 262])
Vol=263 -> ([2, 122, 160, -20, 262])
Vol=263 -> ([2, 144, 166, -48, 262])
Vol=263 -> ([2, 150, 168, -56, 262])
Vol=265 -> ([2, 97, 193, -26, 264])
Vol=267 -> ([2, 130, 144, -8, 266])
Vol=268 -> ([2, 25, 49, 193, 267])
Vol=269 -> ([2, 47, 74, 147, 268])
Vol=269 -> ([2, 115, 173, -20, 268])
Vol=271 -> ([2, 72, 222, -24, 270])
Vol=271 -> ([2, 99, 197, -26, 270])
Vol=271 -> ([2, 123, 173, -26, 270])
Vol=271 -> ([2, 125, 167, -22, 270])
Vol=272 -> ([2, 25, 97, 149, 271])
Vol=274 -> ([2, 21, 41, 211, 273])
Vol=275 -> ([2, 96, 186, -8, 274])
Vol=278 -> ([2, 43, 63, 171, 277])
Vol=278 -> ([2, 51, 101, 125, 277])
Vol=283 -> ([2, 107, 213, -38, 282])
Vol=283 -> ([2, 138, 152, -8, 282])
Vol=287 -> ([2, 111, 221, -46, 286])
Vol=289 -> ([2, 21, 41, 226, 288])
Vol=289 -> ([2, 110, 200, -22, 288])
Vol=289 -> ([2, 132, 182, -26, 288])
Vol=289 -> ([2, 135, 173, -20, 288])
Vol=290 -> ([2, 27, 53, 209, 289])
Vol=291 -> ([2, 166, 186, -62, 290])
Vol=292 -> ([2, 133, 213, -55, 291])
Vol=293 -> ([2, 45, 89, 158, 292])
Vol=293 -> ([2, 78, 240, -26, 292])
Vol=293 -> ([2, 105, 209, -22, 292])
Vol=293 -> ([2, 107, 213, -28, 292])
Vol=293 -> ([2, 133, 187, -28, 292])
Vol=299 -> ([2, 113, 225, -40, 298])
Vol=299 -> ([2, 146, 160, -8, 298])
Vol=304 -> ([2, 47, 69, 187, 303])
Vol=308 -> ([2, 71, 95, 141, 307])
Vol=310 -> ([2, 57, 113, 139, 309])
Vol=311 -> ([2, 142, 196, -28, 310])
Vol=313 -> ([2, 55, 86, 171, 312])
Vol=314 -> ([2, 143, 229, -59, 313])
Vol=317 -> ([2, 23, 45, 248, 316])
Vol=319 -> ([2, 49, 97, 172, 318])
Vol=319 -> ([2, 182, 204, -68, 318])
Vol=321 -> ([2, 115, 229, -24, 320])
Vol=323 -> ([2, 149, 199, -26, 322])
Vol=331 -> ([2, 121, 241, -32, 330])
Vol=332 -> ([2, 61, 121, 149, 331])
Vol=334 -> ([2, 31, 61, 241, 333])
Vol=334 -> ([2, 77, 103, 153, 333])
Vol=335 -> ([2, 59, 92, 183, 334])
Vol=347 -> ([2, 198, 222, -74, 346])
Vol=349 -> ([2, 125, 249, -26, 348])
Vol=349 -> ([2, 161, 215, -28, 348])
Vol=353 -> ([2, 129, 257, -34, 352])
Vol=355 -> ([2, 162, 224, -32, 354])
Vol=356 -> ([2, 33, 65, 257, 355])
Vol=376 -> ([2, 69, 137, 169, 375])
Vol=377 -> ([2, 135, 269, -28, 376])
Vol=377 -> ([2, 172, 238, -34, 376])
Vol=397 -> ([2, 145, 289, -38, 396])
Vol=398 -> ([2, 73, 145, 179, 397])
Vol=419 -> ([2, 153, 305, -40, 418])

